Unveiling the flux tube structure in full QCD

We present lattice Monte Carlo results on the chromoelectric field created by a static quark-antiquark pair in the vacuum of QCD with 2+1 dynamical staggered fermions at physical masses. After isolating the nonperturbative, confining part of the field, we characterize its spatial profile for several values of the physical distances between the sources, ranging from about 0.5 fm up to the onset of string breaking. Moreover, we compare our results with a model of QCD vacuum as disordered chromomagnetic condensate.

==> anc/ENP_1064_0532.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 05:50:05 2024"
@with string
@    string on
@    string loctype view
@    string 0.257250945776, 0.759142496847
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\xb\f{}=6.3942\n\nd=7a=1.064 fm\n\nx\sl\N=0.532fm"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2.5, -0.01, 2.5, 0.201
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "E\m{0}\sx\N\M{0}\SNP\N(x\st\N) [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 15
@    s1 symbol pattern 1
@    s1 symbol fill color 15
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 15
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 15
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/Desktop/figures-rev/FIT_FUNCTION.DAT"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.700000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 3.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 3.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 3.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/Desktop/figures-rev/EX_NP_6.3942_1.064_0.532.dat"
@    s2 legend  ""
@target G0.S1
@type xy
-2.3 4.6434015e-06
-2.2976767 4.6995664e-06
-2.2953535 4.7564105e-06
-2.2930303 4.8139423e-06
-2.290707 4.8721699e-06
-2.2883838 4.9311017e-06
-2.2860606 4.9907464e-06
-2.2837373 5.0511125e-06
-2.2814141 5.1122088e-06
-2.2790909 5.1740441e-06
-2.2767676 5.2366273e-06
-2.2744444 5.2999674e-06
-2.2721212 5.3640737e-06
-2.2697979 5.4289554e-06
-2.2674747 5.4946218e-06
-2.2651515 5.5610825e-06
-2.2628282 5.6283471e-06
-2.260505 5.6964252e-06
-2.2581818 5.7653268e-06
-2.2558585 5.8350618e-06
-2.2535353 5.9056402e-06
-2.2512121 5.9770724e-06
-2.2488888 6.0493685e-06
-2.2465656 6.122539e-06
-2.2442424 6.1965946e-06
-2.2419191 6.271546e-06
-2.2395959 6.3474038e-06
-2.2372727 6.4241793e-06
-2.2349494 6.5018833e-06
-2.2326262 6.5805272e-06
-2.230303 6.6601223e-06
-2.2279798 6.7406801e-06
-2.2256565 6.8222123e-06
-2.2233333 6.9047307e-06
-2.2210101 6.9882472e-06
-2.2186868 7.0727738e-06
-2.2163636 7.1583227e-06
-2.2140404 7.2449065e-06
-2.2117171 7.3325374e-06
-2.2093939 7.4212283e-06
-2.2070707 7.510992e-06
-2.2047474 7.6018413e-06
-2.2024242 7.6937895e-06
-2.200101 7.7868498e-06
-2.1977777 7.8810358e-06
-2.1954545 7.9763609e-06
-2.1931313 8.072839e-06
-2.190808 8.170484e-06
-2.1884848 8.26931e-06
-2.1861616 8.3693314e-06
-2.1838383 8.4705626e-06
-2.1815151 8.5730181e-06
-2.1791919 8.6767129e-06
-2.1768686 8.7816619e-06
-2.1745454 8.8878803e-06
-2.1722222 8.9953833e-06
-2.1698989 9.1041867e-06
-2.1675757 9.2143061e-06
-2.1652525 9.3257573e-06
-2.1629292 9.4385566e-06
-2.160606 9.5527202e-06
-2.1582828 9.6682646e-06
-2.1559596 9.7852065e-06
-2.1536363 9.9035629e-06
-2.1513131 1.0023351e-05
-2.1489899 1.0144588e-05
-2.1466666 1.0267291e-05
-2.1443434 1.0391478e-05
-2.1420202 1.0517167e-05
-2.1396969 1.0644377e-05
-2.1373737 1.0773125e-05
-2.1350505 1.090343e-05
-2.1327272 1.1035311e-05
-2.130404 1.1168788e-05
-2.1280808 1.1303878e-05
-2.1257575 1.1440603e-05
-2.1234343 1.1578982e-05
-2.1211111 1.1719034e-05
-2.1187878 1.186078e-05
-2.1164646 1.200424e-05
-2.1141414 1.2149436e-05
-2.1118181 1.2296388e-05
-2.1094949 1.2445117e-05
-2.1071717 1.2595645e-05
-2.1048484 1.2747993e-05
-2.1025252 1.2902184e-05
-2.100202 1.3058241e-05
-2.0978787 1.3216184e-05
-2.0955555 1.3376038e-05
-2.0932323 1.3537825e-05
-2.090909 1.370157e-05
-2.0885858 1.3867294e-05
-2.0862626 1.4035023e-05
-2.0839394 1.4204781e-05
-2.0816161 1.4376591e-05
-2.0792929 1.455048e-05
-2.0769697 1.4726472e-05
-2.0746464 1.4904593e-05
-2.0723232 1.5084868e-05
-2.07 1.5267323e-05
-2.0676767 1.5451985e-05
-2.0653535 1.563888e-05
-2.0630303 1.5828036e-05
-2.060707 1.601948e-05
-2.0583838 1.6213239e-05
-2.0560606 1.6409341e-05
-2.0537373 1.6607816e-05
-2.0514141 1.680869e-05
-2.0490909 1.7011995e-05
-2.0467676 1.7217758e-05
-2.0444444 1.7426009e-05
-2.0421212 1.763678e-05
-2.0397979 1.78501e-05
-2.0374747 1.8065999e-05
-2.0351515 1.828451e-05
-2.0328282 1.8505664e-05
-2.030505 1.8729492e-05
-2.0281818 1.8956027e-05
-2.0258585 1.9185303e-05
-2.0235353 1.9417351e-05
-2.0212121 1.9652206e-05
-2.0188888 1.9889901e-05
-2.0165656 2.0130471e-05
-2.0142424 2.037395e-05
-2.0119192 2.0620374e-05
-2.0095959 2.0869779e-05
-2.0072727 2.1122199e-05
-2.0049495 2.1377673e-05
-2.0026262 2.1636237e-05
-2.000303 2.1897927e-05
-1.9979798 2.2162783e-05
-1.9956565 2.2430842e-05
-1.9933333 2.2702142e-05
-1.9910101 2.2976724e-05
-1.9886868 2.3254627e-05
-1.9863636 2.3535891e-05
-1.9840404 2.3820556e-05
-1.9817171 2.4108664e-05
-1.9793939 2.4400257e-05
-1.9770707 2.4695376e-05
-1.9747474 2.4994064e-05
-1.9724242 2.5296365e-05
-1.970101 2.5602321e-05
-1.9677777 2.5911978e-05
-1.9654545 2.622538e-05
-1.9631313 2.6542572e-05
-1.960808 2.68636e-05
-1.9584848 2.7188511e-05
-1.9561616 2.7517351e-05
-1.9538383 2.7850168e-05
-1.9515151 2.818701e-05
-1.9491919 2.8527925e-05
-1.9468686 2.8872964e-05
-1.9445454 2.9222176e-05
-1.9422222 2.957561e-05
-1.9398989 2.9933319e-05
-1.9375757 3.0295354e-05
-1.9352525 3.0661768e-05
-1.9329293 3.1032612e-05
-1.930606 3.1407942e-05
-1.9282828 3.1787811e-05
-1.9259596 3.2172273e-05
-1.9236363 3.2561385e-05
-1.9213131 3.2955203e-05
-1.9189899 3.3353783e-05
-1.9166666 3.3757184e-05
-1.9143434 3.4165463e-05
-1.9120202 3.4578679e-05
-1.9096969 3.4996893e-05
-1.9073737 3.5420164e-05
-1.9050505 3.5848554e-05
-1.9027272 3.6282125e-05
-1.900404 3.6720939e-05
-1.8980808 3.7165059e-05
-1.8957575 3.7614551e-05
-1.8934343 3.8069478e-05
-1.8911111 3.8529906e-05
-1.8887878 3.8995903e-05
-1.8864646 3.9467535e-05
-1.8841414 3.994487e-05
-1.8818181 4.0427978e-05
-1.8794949 4.0916927e-05
-1.8771717 4.141179e-05
-1.8748484 4.1912637e-05
-1.8725252 4.2419541e-05
-1.870202 4.2932574e-05
-1.8678787 4.3451812e-05
-1.8655555 4.3977328e-05
-1.8632323 4.45092e-05
-1.8609091 4.5047503e-05
-1.8585858 4.5592315e-05
-1.8562626 4.6143716e-05
-1.8539394 4.6701785e-05
-1.8516161 4.7266602e-05
-1.8492929 4.7838249e-05
-1.8469697 4.8416808e-05
-1.8446464 4.9002364e-05
-1.8423232 4.9595e-05
-1.84 5.0194803e-05
-1.8376767 5.0801859e-05
-1.8353535 5.1416255e-05
-1.8330303 5.2038081e-05
-1.830707 5.2667426e-05
-1.8283838 5.3304381e-05
-1.8260606 5.3949038e-05
-1.8237373 5.460149e-05
-1.8214141 5.5261831e-05
-1.8190909 5.5930158e-05
-1.8167676 5.6606565e-05
-1.8144444 5.7291152e-05
-1.8121212 5.7984016e-05
-1.8097979 5.8685259e-05
-1.8074747 5.939498e-05
-1.8051515 6.0113283e-05
-1.8028282 6.0840272e-05
-1.800505 6.1576051e-05
-1.7981818 6.2320726e-05
-1.7958585 6.3074406e-05
-1.7935353 6.3837198e-05
-1.7912121 6.4609214e-05
-1.7888889 6.5390564e-05
-1.7865656 6.6181362e-05
-1.7842424 6.6981721e-05
-1.7819192 6.7791758e-05
-1.7795959 6.8611588e-05
-1.7772727 6.9441331e-05
-1.7749495 7.0281107e-05
-1.7726262 7.1131036e-05
-1.770303 7.1991241e-05
-1.7679798 7.2861847e-05
-1.7656565 7.3742979e-05
-1.7633333 7.4634764e-05
-1.7610101 7.5537331e-05
-1.7586868 7.6450811e-05
-1.7563636 7.7375335e-05
-1.7540404 7.8311037e-05
-1.7517171 7.9258052e-05
-1.7493939 8.0216516e-05
-1.7470707 8.1186568e-05
-1.7447474 8.2168348e-05
-1.7424242 8.3161998e-05
-1.740101 8.4167661e-05
-1.7377777 8.5185482e-05
-1.7354545 8.6215609e-05
-1.7331313 8.7258189e-05
-1.730808 8.8313374e-05
-1.7284848 8.9381315e-05
-1.7261616 9.0462167e-05
-1.7238383 9.1556086e-05
-1.7215151 9.266323e-05
-1.7191919 9.3783758e-05
-1.7168687 9.4917832e-05
-1.7145454 9.6065617e-05
-1.7122222 9.7227276e-05
-1.709899 9.8402979e-05
-1.7075757 9.9592895e-05
-1.7052525 0.0001007972
-1.7029293 0.00010201605
-1.700606 0.00010324965
-1.6982828 0.00010449815
-1.6959596 0.00010576175
-1.6936363 0.00010704062
-1.6913131 0.00010833495
-1.6889899 0.00010964493
-1.6866666 0.00011097074
-1.6843434 0.00011231258
-1.6820202 0.00011367064
-1.6796969 0.00011504512
-1.6773737 0.0001164362
-1.6750505 0.00011784411
-1.6727272 0.00011926903
-1.670404 0.00012071117
-1.6680808 0.00012217075
-1.6657575 0.00012364797
-1.6634343 0.00012514304
-1.6611111 0.00012665619
-1.6587878 0.00012818762
-1.6564646 0.00012973756
-1.6541414 0.00013130624
-1.6518181 0.00013289388
-1.6494949 0.0001345007
-1.6471717 0.00013612695
-1.6448485 0.00013777285
-1.6425252 0.00013943864
-1.640202 0.00014112457
-1.6378788 0.00014283087
-1.6355555 0.0001445578
-1.6332323 0.00014630559
-1.6309091 0.00014807451
-1.6285858 0.0001498648
-1.6262626 0.00015167673
-1.6239394 0.00015351056
-1.6216161 0.00015536655
-1.6192929 0.00015724497
-1.6169697 0.00015914609
-1.6146464 0.00016107018
-1.6123232 0.00016301753
-1.61 0.0001649884
-1.6076767 0.00016698309
-1.6053535 0.00016900189
-1.6030303 0.00017104508
-1.600707 0.00017311296
-1.5983838 0.00017520583
-1.5960606 0.00017732399
-1.5937373 0.00017946774
-1.5914141 0.00018163739
-1.5890909 0.00018383326
-1.5867676 0.00018605566
-1.5844444 0.00018830491
-1.5821212 0.00019058134
-1.5797979 0.00019288528
-1.5774747 0.00019521705
-1.5751515 0.00019757699
-1.5728283 0.00019996545
-1.570505 0.00020238276
-1.5681818 0.00020482928
-1.5658586 0.00020730535
-1.5635353 0.00020981134
-1.5612121 0.0002123476
-1.5588889 0.0002149145
-1.5565656 0.00021751241
-1.5542424 0.0002201417
-1.5519192 0.00022280276
-1.5495959 0.00022549596
-1.5472727 0.0002282217
-1.5449495 0.00023098036
-1.5426262 0.00023377234
-1.540303 0.00023659805
-1.5379798 0.00023945789
-1.5356565 0.00024235228
-1.5333333 0.00024528162
-1.5310101 0.00024824635
-1.5286868 0.00025124688
-1.5263636 0.00025428366
-1.5240404 0.00025735711
-1.5217171 0.00026046768
-1.5193939 0.00026361582
-1.5170707 0.00026680198
-1.5147474 0.00027002662
-1.5124242 0.0002732902
-1.510101 0.00027659319
-1.5077777 0.00027993607
-1.5054545 0.00028331932
-1.5031313 0.00028674342
-1.500808 0.00029020887
-1.4984848 0.00029371617
-1.4961616 0.00029726582
-1.4938384 0.00030085833
-1.4915151 0.00030449421
-1.4891919 0.000308174
-1.4868687 0.00031189821
-1.4845454 0.00031566739
-1.4822222 0.00031948208
-1.479899 0.00032334282
-1.4775757 0.00032725017
-1.4752525 0.0003312047
-1.4729293 0.00033520696
-1.470606 0.00033925754
-1.4682828 0.00034335702
-1.4659596 0.00034750598
-1.4636363 0.00035170503
-1.4613131 0.00035595476
-1.4589899 0.00036025578
-1.4566666 0.00036460873
-1.4543434 0.00036901421
-1.4520202 0.00037347286
-1.4496969 0.00037798533
-1.4473737 0.00038255226
-1.4450505 0.0003871743
-1.4427272 0.00039185212
-1.440404 0.0003965864
-1.4380808 0.0004013778
-1.4357575 0.00040622703
-1.4334343 0.00041113477
-1.4311111 0.00041610173
-1.4287878 0.00042112863
-1.4264646 0.00042621617
-1.4241414 0.00043136511
-1.4218182 0.00043657616
-1.4194949 0.00044185008
-1.4171717 0.00044718764
-1.4148485 0.00045258958
-1.4125252 0.00045805669
-1.410202 0.00046358975
-1.4078788 0.00046918956
-1.4055555 0.00047485691
-1.4032323 0.00048059262
-1.4009091 0.00048639752
-1.3985858 0.00049227243
-1.3962626 0.00049821819
-1.3939394 0.00050423567
-1.3916161 0.00051032571
-1.3892929 0.0005164892
-1.3869697 0.00052272701
-1.3846464 0.00052904005
-1.3823232 0.0005354292
-1.38 0.0005418954
-1.3776767 0.00054843956
-1.3753535 0.00055506262
-1.3730303 0.00056176554
-1.370707 0.00056854926
-1.3683838 0.00057541476
-1.3660606 0.00058236302
-1.3637373 0.00058939505
-1.3614141 0.00059651183
-1.3590909 0.0006037144
-1.3567676 0.00061100378
-1.3544444 0.00061838101
-1.3521212 0.00062584715
-1.349798 0.00063340327
-1.3474747 0.00064105045
-1.3451515 0.00064878978
-1.3428283 0.00065662236
-1.340505 0.00066454932
-1.3381818 0.00067257179
-1.3358586 0.00068069091
-1.3335353 0.00068890784
-1.3312121 0.00069722377
-1.3288889 0.00070563987
-1.3265656 0.00071415734
-1.3242424 0.00072277741
-1.3219192 0.00073150131
-1.3195959 0.00074033027
-1.3172727 0.00074926556
-1.3149495 0.00075830846
-1.3126262 0.00076746024
-1.310303 0.00077672223
-1.3079798 0.00078609574
-1.3056565 0.0007955821
-1.3033333 0.00080518267
-1.3010101 0.00081489882
-1.2986868 0.00082473193
-1.2963636 0.0008346834
-1.2940404 0.00084475465
-1.2917171 0.00085494712
-1.2893939 0.00086526225
-1.2870707 0.00087570152
-1.2847474 0.00088626641
-1.2824242 0.00089695843
-1.280101 0.00090777909
-1.2777778 0.00091872994
-1.2754545 0.00092981253
-1.2731313 0.00094102844
-1.2708081 0.00095237926
-1.2684848 0.00096386662
-1.2661616 0.00097549213
-1.2638384 0.00098725746
-1.2615151 0.00099916427
-1.2591919 0.0010112143
-1.2568687 0.0010234091
-1.2545454 0.0010357506
-1.2522222 0.0010482405
-1.249899 0.0010608805
-1.2475757 0.0010736725
-1.2452525 0.0010866182
-1.2429293 0.0010997194
-1.240606 0.0011129782
-1.2382828 0.0011263962
-1.2359596 0.0011399755
-1.2336363 0.001153718
-1.2313131 0.0011676255
-1.2289899 0.0011817001
-1.2266666 0.0011959437
-1.2243434 0.0012103585
-1.2220202 0.0012249463
-1.2196969 0.0012397094
-1.2173737 0.0012546497
-1.2150505 0.0012697693
-1.2127272 0.0012850705
-1.210404 0.0013005554
-1.2080808 0.0013162262
-1.2057576 0.001332085
-1.2034343 0.0013481341
-1.2011111 0.0013643759
-1.1987879 0.0013808125
-1.1964646 0.0013974463
-1.1941414 0.0014142797
-1.1918182 0.001431315
-1.1894949 0.0014485546
-1.1871717 0.0014660009
-1.1848485 0.0014836565
-1.1825252 0.0015015237
-1.180202 0.0015196052
-1.1778788 0.0015379034
-1.1755555 0.0015564209
-1.1732323 0.0015751604
-1.1709091 0.0015941244
-1.1685858 0.0016133157
-1.1662626 0.0016327369
-1.1639394 0.0016523907
-1.1616161 0.00167228
-1.1592929 0.0016924074
-1.1569697 0.001712776
-1.1546464 0.0017333883
-1.1523232 0.0017542475
-1.15 0.0017753564
-1.1476767 0.0017967179
-1.1453535 0.0018183351
-1.1430303 0.001840211
-1.140707 0.0018623485
-1.1383838 0.001884751
-1.1360606 0.0019074214
-1.1337374 0.0019303629
-1.1314141 0.0019535788
-1.1290909 0.0019770722
-1.1267677 0.0020008465
-1.1244444 0.002024905
-1.1221212 0.002049251
-1.119798 0.002073888
-1.1174747 0.0020988193
-1.1151515 0.0021240484
-1.1128283 0.0021495789
-1.110505 0.0021754143
-1.1081818 0.0022015582
-1.1058586 0.0022280142
-1.1035353 0.002254786
-1.1012121 0.0022818774
-1.0988889 0.002309292
-1.0965656 0.0023370337
-1.0942424 0.0023651063
-1.0919192 0.0023935138
-1.0895959 0.00242226
-1.0872727 0.0024513489
-1.0849495 0.0024807847
-1.0826262 0.0025105712
-1.080303 0.0025407128
-1.0779798 0.0025712134
-1.0756565 0.0026020774
-1.0733333 0.0026333089
-1.0710101 0.0026649124
-1.0686868 0.0026968921
-1.0663636 0.0027292525
-1.0640404 0.002761998
-1.0617171 0.0027951331
-1.0593939 0.0028286624
-1.0570707 0.0028625905
-1.0547475 0.0028969221
-1.0524242 0.0029316618
-1.050101 0.0029668145
-1.0477778 0.0030023849
-1.0454545 0.0030383779
-1.0431313 0.0030747985
-1.0408081 0.0031116516
-1.0384848 0.0031489422
-1.0361616 0.0031866756
-1.0338384 0.0032248568
-1.0315151 0.003263491
-1.0291919 0.0033025835
-1.0268687 0.0033421396
-1.0245454 0.0033821648
-1.0222222 0.0034226644
-1.019899 0.0034636439
-1.0175757 0.003505109
-1.0152525 0.0035470653
-1.0129293 0.0035895184
-1.010606 0.0036324741
-1.0082828 0.0036759382
-1.0059596 0.0037199166
-1.0036363 0.0037644153
-1.0013131 0.0038094403
-0.99898988 0.0038549975
-0.99666665 0.0039010933
-0.99434341 0.0039477338
-0.99202018 0.0039949252
-0.98969695 0.0040426739
-0.98737372 0.0040909864
-0.98505048 0.0041398691
-0.98272725 0.0041893286
-0.98040402 0.0042393715
-0.97808079 0.0042900046
-0.97575756 0.0043412345
-0.97343432 0.0043930681
-0.97111109 0.0044455124
-0.96878786 0.0044985744
-0.96646463 0.004552261
-0.96414139 0.0046065795
-0.96181816 0.0046615372
-0.95949493 0.0047171412
-0.9571717 0.0047733989
-0.95484847 0.0048303179
-0.95252523 0.0048879057
-0.950202 0.0049461698
-0.94787877 0.005005118
-0.94555554 0.0050647581
-0.9432323 0.0051250979
-0.94090907 0.0051861453
-0.93858584 0.0052479084
-0.93626261 0.0053103954
-0.93393937 0.0053736143
-0.93161614 0.0054375736
-0.92929291 0.0055022815
-0.92696968 0.0055677465
-0.92464645 0.0056339772
-0.92232321 0.0057009822
-0.91999998 0.0057687702
-0.91767675 0.00583735
-0.91535352 0.0059067306
-0.91303028 0.005976921
-0.91070705 0.0060479302
-0.90838382 0.0061197674
-0.90606059 0.006192442
-0.90373736 0.0062659632
-0.90141412 0.0063403406
-0.89909089 0.0064155836
-0.89676766 0.0064917021
-0.89444443 0.0065687057
-0.89212119 0.0066466043
-0.88979796 0.0067254079
-0.88747473 0.0068051265
-0.8851515 0.0068857703
-0.88282826 0.0069673495
-0.88050503 0.0070498745
-0.8781818 0.0071333558
-0.87585857 0.0072178039
-0.87353534 0.0073032296
-0.8712121 0.0073896435
-0.86888887 0.0074770566
-0.86656564 0.0075654799
-0.86424241 0.0076549245
-0.86191917 0.0077454016
-0.85959594 0.0078369225
-0.85727271 0.0079294986
-0.85494948 0.0080231414
-0.85262624 0.0081178627
-0.85030301 0.0082136742
-0.84797978 0.0083105877
-0.84565655 0.0084086152
-0.84333332 0.0085077689
-0.84101008 0.0086080609
-0.83868685 0.0087095035
-0.83636362 0.0088121093
-0.83404039 0.0089158907
-0.83171715 0.0090208605
-0.82939392 0.0091270315
-0.82707069 0.0092344164
-0.82474746 0.0093430285
-0.82242423 0.0094528808
-0.82010099 0.0095639866
-0.81777776 0.0096763592
-0.81545453 0.0097900123
-0.8131313 0.0099049594
-0.81080806 0.010021214
-0.80848483 0.010138791
-0.8061616 0.010257703
-0.80383837 0.010377965
-0.80151513 0.010499591
-0.7991919 0.010622595
-0.79686867 0.010746993
-0.79454544 0.010872797
-0.79222221 0.011000025
-0.78989897 0.011128689
-0.78757574 0.011258805
-0.78525251 0.011390389
-0.78292928 0.011523455
-0.78060604 0.011658019
-0.77828281 0.011794096
-0.77595958 0.011931703
-0.77363635 0.012070854
-0.77131312 0.012211566
-0.76898988 0.012353854
-0.76666665 0.012497736
-0.76434342 0.012643226
-0.76202019 0.012790343
-0.75969695 0.012939101
-0.75737372 0.013089518
-0.75505049 0.01324161
-0.75272726 0.013395395
-0.75040402 0.01355089
-0.74808079 0.013708111
-0.74575756 0.013867076
-0.74343433 0.014027803
-0.7411111 0.014190308
-0.73878786 0.01435461
-0.73646463 0.014520727
-0.7341414 0.014688676
-0.73181817 0.014858476
-0.72949493 0.015030145
-0.7271717 0.0152037
-0.72484847 0.015379161
-0.72252524 0.015556546
-0.72020201 0.015735874
-0.71787877 0.015917164
-0.71555554 0.016100434
-0.71323231 0.016285704
-0.71090908 0.016472992
-0.70858584 0.016662319
-0.70626261 0.016853703
-0.70393938 0.017047165
-0.70161615 0.017242723
-0.69929291 0.017440398
-0.69696968 0.017640209
-0.69464645 0.017842177
-0.69232322 0.018046322
-0.68999999 0.018252663
-0.68767675 0.018461222
-0.68535352 0.018672018
-0.68303029 0.018885073
-0.68070706 0.019100407
-0.67838382 0.01931804
-0.67606059 0.019537995
-0.67373736 0.01976029
-0.67141413 0.019984949
-0.6690909 0.020211991
-0.66676766 0.020441439
-0.66444443 0.020673313
-0.6621212 0.020907635
-0.65979797 0.021144427
-0.65747473 0.02138371
-0.6551515 0.021625506
-0.65282827 0.021869837
-0.65050504 0.022116724
-0.6481818 0.02236619
-0.64585857 0.022618257
-0.64353534 0.022872946
-0.64121211 0.02313028
-0.63888888 0.023390281
-0.63656564 0.023652972
-0.63424241 0.023918374
-0.63191918 0.024186511
-0.62959595 0.024457404
-0.62727271 0.024731076
-0.62494948 0.025007549
-0.62262625 0.025286847
-0.62030302 0.025568992
-0.61797979 0.025854006
-0.61565655 0.026141913
-0.61333332 0.026432734
-0.61101009 0.026726492
-0.60868686 0.027023211
-0.60636362 0.027322913
-0.60404039 0.02762562
-0.60171716 0.027931356
-0.59939393 0.028240143
-0.59707069 0.028552004
-0.59474746 0.028866961
-0.59242423 0.029185037
-0.590101 0.029506255
-0.58777777 0.029830638
-0.58545453 0.030158207
-0.5831313 0.030488986
-0.58080807 0.030822997
-0.57848484 0.031160262
-0.5761616 0.031500804
-0.57383837 0.031844644
-0.57151514 0.032191806
-0.56919191 0.03254231
-0.56686868 0.03289618
-0.56454544 0.033253436
-0.56222221 0.033614101
-0.55989898 0.033978197
-0.55757575 0.034345744
-0.55525251 0.034716764
-0.55292928 0.035091279
-0.55060605 0.035469309
-0.54828282 0.035850876
-0.54595958 0.036236
-0.54363635 0.036624702
-0.54131312 0.037017001
-0.53898989 0.037412919
-0.53666666 0.037812475
-0.53434342 0.03821569
-0.53202019 0.038622581
-0.52969696 0.03903317
-0.52737373 0.039447474
-0.52505049 0.039865513
-0.52272726 0.040287305
-0.52040403 0.040712868
-0.5180808 0.04114222
-0.51575757 0.041575379
-0.51343433 0.042012363
-0.5111111 0.042453187
-0.50878787 0.04289787
-0.50646464 0.043346426
-0.5041414 0.043798873
-0.50181817 0.044255225
-0.49949494 0.044715497
-0.49717171 0.045179705
-0.49484847 0.045647863
-0.49252524 0.046119984
-0.49020201 0.046596083
-0.48787878 0.047076172
-0.48555555 0.047560263
-0.48323231 0.048048369
-0.48090908 0.048540501
-0.47858585 0.049036671
-0.47626262 0.049536888
-0.47393938 0.050041163
-0.47161615 0.050549505
-0.46929292 0.051061923
-0.46696969 0.051578425
-0.46464646 0.052099019
-0.46232322 0.052623712
-0.45999999 0.053152509
-0.45767676 0.053685418
-0.45535353 0.054222443
-0.45303029 0.054763588
-0.45070706 0.055308856
-0.44838383 0.055858252
-0.4460606 0.056411776
-0.44373736 0.056969431
-0.44141413 0.057531217
-0.4390909 0.058097134
-0.43676767 0.058667181
-0.43444444 0.059241356
-0.4321212 0.059819657
-0.42979797 0.060402079
-0.42747474 0.06098862
-0.42515151 0.061579273
-0.42282827 0.062174032
-0.42050504 0.062772891
-0.41818181 0.063375841
-0.41585858 0.063982873
-0.41353534 0.064593977
-0.41121211 0.065209143
-0.40888888 0.065828357
-0.40656565 0.066451607
-0.40424242 0.06707888
-0.40191918 0.067710158
-0.39959595 0.068345427
-0.39727272 0.068984669
-0.39494949 0.069627865
-0.39262625 0.070274995
-0.39030302 0.070926039
-0.38797979 0.071580974
-0.38565656 0.072239777
-0.38333333 0.072902423
-0.38101009 0.073568887
-0.37868686 0.074239141
-0.37636363 0.074913157
-0.3740404 0.075590905
-0.37171716 0.076272355
-0.36939393 0.076957474
-0.3670707 0.077646228
-0.36474747 0.078338582
-0.36242423 0.0790345
-0.360101 0.079733943
-0.35777777 0.080436873
-0.35545454 0.081143248
-0.35313131 0.081853027
-0.35080807 0.082566166
-0.34848484 0.083282619
-0.34616161 0.08400234
-0.34383838 0.084725281
-0.34151514 0.085451391
-0.33919191 0.08618062
-0.33686868 0.086912915
-0.33454545 0.087648221
-0.33222222 0.088386482
-0.32989898 0.089127641
-0.32757575 0.089871639
-0.32525252 0.090618413
-0.32292929 0.091367903
-0.32060605 0.092120044
-0.31828282 0.09287477
-0.31595959 0.093632014
-0.31363636 0.094391706
-0.31131312 0.095153775
-0.30898989 0.09591815
-0.30666666 0.096684756
-0.30434343 0.097453517
-0.3020202 0.098224355
-0.29969696 0.098997192
-0.29737373 0.099771946
-0.2950505 0.10054853
-0.29272727 0.10132687
-0.29040403 0.10210687
-0.2880808 0.10288845
-0.28575757 0.10367151
-0.28343434 0.10445597
-0.28111111 0.10524173
-0.27878787 0.1060287
-0.27646464 0.10681678
-0.27414141 0.10760587
-0.27181818 0.10839587
-0.26949494 0.10918669
-0.26717171 0.10997821
-0.26484848 0.11077033
-0.26252525 0.11156295
-0.26020201 0.11235596
-0.25787878 0.11314924
-0.25555555 0.11394269
-0.25323232 0.1147362
-0.25090909 0.11552964
-0.24858585 0.11632291
-0.24626262 0.11711587
-0.24393939 0.11790843
-0.24161616 0.11870044
-0.23929292 0.1194918
-0.23696969 0.12028238
-0.23464646 0.12107205
-0.23232323 0.12186068
-0.23 0.12264815
-0.22767676 0.12343432
-0.22535353 0.12421907
-0.2230303 0.12500227
-0.22070707 0.12578377
-0.21838383 0.12656345
-0.2160606 0.12734117
-0.21373737 0.12811679
-0.21141414 0.12889018
-0.2090909 0.12966119
-0.20676767 0.13042968
-0.20444444 0.13119551
-0.20212121 0.13195854
-0.19979798 0.13271863
-0.19747474 0.13347563
-0.19515151 0.13422939
-0.19282828 0.13497977
-0.19050505 0.13572662
-0.18818181 0.1364698
-0.18585858 0.13720916
-0.18353535 0.13794454
-0.18121212 0.1386758
-0.17888889 0.13940278
-0.17656565 0.14012535
-0.17424242 0.14084333
-0.17191919 0.1415566
-0.16959596 0.14226498
-0.16727272 0.14296834
-0.16494949 0.14366652
-0.16262626 0.14435936
-0.16030303 0.14504672
-0.15797979 0.14572844
-0.15565656 0.14640437
-0.15333333 0.14707436
-0.1510101 0.14773825
-0.14868687 0.1483959
-0.14636363 0.14904716
-0.1440404 0.14969187
-0.14171717 0.15032988
-0.13939394 0.15096104
-0.1370707 0.15158521
-0.13474747 0.15220223
-0.13242424 0.15281196
-0.13010101 0.15341425
-0.12777778 0.15400895
-0.12545454 0.15459592
-0.12313131 0.15517502
-0.12080808 0.15574609
-0.11848485 0.15630901
-0.11616161 0.15686363
-0.11383838 0.1574098
-0.11151515 0.1579474
-0.10919192 0.15847628
-0.10686868 0.15899631
-0.10454545 0.15950736
-0.10222222 0.16000929
-0.099898988 0.16050197
-0.097575756 0.16098528
-0.095252523 0.16145908
-0.092929291 0.16192327
-0.090606059 0.1623777
-0.088282826 0.16282226
-0.085959594 0.16325683
-0.083636362 0.1636813
-0.08131313 0.16409555
-0.078989897 0.16449947
-0.076666665 0.16489295
-0.074343433 0.16527588
-0.072020201 0.16564816
-0.069696968 0.16600969
-0.067373736 0.16636036
-0.065050504 0.16670009
-0.062727271 0.16702877
-0.060404039 0.16734632
-0.058080807 0.16765264
-0.055757575 0.16794766
-0.053434342 0.16823128
-0.05111111 0.16850343
-0.048787878 0.16876404
-0.046464646 0.16901302
-0.044141413 0.16925032
-0.041818181 0.16947585
-0.039494949 0.16968957
-0.037171716 0.1698914
-0.034848484 0.17008129
-0.032525252 0.17025918
-0.03020202 0.17042503
-0.027878787 0.17057879
-0.025555555 0.17072041
-0.023232323 0.17084985
-0.02090909 0.17096707
-0.018585858 0.17107205
-0.016262626 0.17116475
-0.013939394 0.17124514
-0.011616161 0.17131321
-0.0092929291 0.17136892
-0.0069696968 0.17141227
-0.0046464646 0.17144325
-0.0023232323 0.17146184
1.1241875e-14 0.17146803
0.0023232323 0.17146184
0.0046464646 0.17144325
0.0069696968 0.17141227
0.0092929291 0.17136892
0.011616161 0.17131321
0.013939394 0.17124514
0.016262626 0.17116475
0.018585858 0.17107205
0.02090909 0.17096707
0.023232323 0.17084985
0.025555555 0.17072041
0.027878787 0.17057879
0.03020202 0.17042503
0.032525252 0.17025918
0.034848484 0.17008129
0.037171716 0.1698914
0.039494949 0.16968957
0.041818181 0.16947585
0.044141413 0.16925032
0.046464646 0.16901302
0.048787878 0.16876404
0.05111111 0.16850343
0.053434342 0.16823128
0.055757575 0.16794766
0.058080807 0.16765264
0.060404039 0.16734632
0.062727271 0.16702877
0.065050504 0.16670009
0.067373736 0.16636036
0.069696968 0.16600969
0.072020201 0.16564816
0.074343433 0.16527588
0.076666665 0.16489295
0.078989897 0.16449947
0.08131313 0.16409555
0.083636362 0.1636813
0.085959594 0.16325683
0.088282826 0.16282226
0.090606059 0.1623777
0.092929291 0.16192327
0.095252523 0.16145908
0.097575756 0.16098528
0.099898988 0.16050197
0.10222222 0.16000929
0.10454545 0.15950736
0.10686868 0.15899631
0.10919192 0.15847628
0.11151515 0.1579474
0.11383838 0.1574098
0.11616161 0.15686363
0.11848485 0.15630901
0.12080808 0.15574609
0.12313131 0.15517502
0.12545454 0.15459592
0.12777778 0.15400895
0.13010101 0.15341425
0.13242424 0.15281196
0.13474747 0.15220223
0.1370707 0.15158521
0.13939394 0.15096104
0.14171717 0.15032988
0.1440404 0.14969187
0.14636363 0.14904716
0.14868687 0.1483959
0.1510101 0.14773825
0.15333333 0.14707436
0.15565656 0.14640437
0.15797979 0.14572844
0.16030303 0.14504672
0.16262626 0.14435936
0.16494949 0.14366652
0.16727272 0.14296834
0.16959596 0.14226498
0.17191919 0.1415566
0.17424242 0.14084333
0.17656565 0.14012535
0.17888889 0.13940278
0.18121212 0.1386758
0.18353535 0.13794454
0.18585858 0.13720916
0.18818181 0.1364698
0.19050505 0.13572662
0.19282828 0.13497977
0.19515151 0.13422939
0.19747474 0.13347563
0.19979798 0.13271863
0.20212121 0.13195854
0.20444444 0.13119551
0.20676767 0.13042968
0.2090909 0.12966119
0.21141414 0.12889018
0.21373737 0.12811679
0.2160606 0.12734117
0.21838383 0.12656345
0.22070707 0.12578377
0.2230303 0.12500227
0.22535353 0.12421907
0.22767676 0.12343432
0.23 0.12264815
0.23232323 0.12186068
0.23464646 0.12107205
0.23696969 0.12028238
0.23929292 0.1194918
0.24161616 0.11870044
0.24393939 0.11790843
0.24626262 0.11711587
0.24858585 0.11632291
0.25090909 0.11552964
0.25323232 0.1147362
0.25555555 0.11394269
0.25787878 0.11314924
0.26020201 0.11235596
0.26252525 0.11156295
0.26484848 0.11077033
0.26717171 0.10997821
0.26949494 0.10918669
0.27181818 0.10839587
0.27414141 0.10760587
0.27646464 0.10681678
0.27878787 0.1060287
0.28111111 0.10524173
0.28343434 0.10445597
0.28575757 0.10367151
0.2880808 0.10288845
0.29040403 0.10210687
0.29272727 0.10132687
0.2950505 0.10054853
0.29737373 0.099771946
0.29969696 0.098997192
0.3020202 0.098224355
0.30434343 0.097453517
0.30666666 0.096684756
0.30898989 0.09591815
0.31131312 0.095153775
0.31363636 0.094391706
0.31595959 0.093632014
0.31828282 0.09287477
0.32060605 0.092120044
0.32292929 0.091367903
0.32525252 0.090618413
0.32757575 0.089871639
0.32989898 0.089127641
0.33222222 0.088386482
0.33454545 0.087648221
0.33686868 0.086912915
0.33919191 0.08618062
0.34151514 0.085451391
0.34383838 0.084725281
0.34616161 0.08400234
0.34848484 0.083282619
0.35080807 0.082566166
0.35313131 0.081853027
0.35545454 0.081143248
0.35777777 0.080436873
0.360101 0.079733943
0.36242423 0.0790345
0.36474747 0.078338582
0.3670707 0.077646228
0.36939393 0.076957474
0.37171716 0.076272355
0.3740404 0.075590905
0.37636363 0.074913157
0.37868686 0.074239141
0.38101009 0.073568887
0.38333333 0.072902423
0.38565656 0.072239777
0.38797979 0.071580974
0.39030302 0.070926039
0.39262625 0.070274995
0.39494949 0.069627865
0.39727272 0.068984669
0.39959595 0.068345427
0.40191918 0.067710158
0.40424242 0.06707888
0.40656565 0.066451607
0.40888888 0.065828357
0.41121211 0.065209143
0.41353534 0.064593977
0.41585858 0.063982873
0.41818181 0.063375841
0.42050504 0.062772891
0.42282827 0.062174032
0.42515151 0.061579273
0.42747474 0.06098862
0.42979797 0.060402079
0.4321212 0.059819657
0.43444444 0.059241356
0.43676767 0.058667181
0.4390909 0.058097134
0.44141413 0.057531217
0.44373736 0.056969431
0.4460606 0.056411776
0.44838383 0.055858252
0.45070706 0.055308856
0.45303029 0.054763588
0.45535353 0.054222443
0.45767676 0.053685418
0.45999999 0.053152509
0.46232322 0.052623712
0.46464646 0.052099019
0.46696969 0.051578425
0.46929292 0.051061923
0.47161615 0.050549505
0.47393938 0.050041163
0.47626262 0.049536888
0.47858585 0.049036671
0.48090908 0.048540501
0.48323231 0.048048369
0.48555555 0.047560263
0.48787878 0.047076172
0.49020201 0.046596083
0.49252524 0.046119984
0.49484847 0.045647863
0.49717171 0.045179705
0.49949494 0.044715497
0.50181817 0.044255225
0.5041414 0.043798873
0.50646464 0.043346426
0.50878787 0.04289787
0.5111111 0.042453187
0.51343433 0.042012363
0.51575757 0.041575379
0.5180808 0.04114222
0.52040403 0.040712868
0.52272726 0.040287305
0.52505049 0.039865513
0.52737373 0.039447474
0.52969696 0.03903317
0.53202019 0.038622581
0.53434342 0.03821569
0.53666666 0.037812475
0.53898989 0.037412919
0.54131312 0.037017001
0.54363635 0.036624702
0.54595958 0.036236
0.54828282 0.035850876
0.55060605 0.035469309
0.55292928 0.035091279
0.55525251 0.034716764
0.55757575 0.034345744
0.55989898 0.033978197
0.56222221 0.033614101
0.56454544 0.033253436
0.56686868 0.03289618
0.56919191 0.03254231
0.57151514 0.032191806
0.57383837 0.031844644
0.5761616 0.031500804
0.57848484 0.031160262
0.58080807 0.030822997
0.5831313 0.030488986
0.58545453 0.030158207
0.58777777 0.029830638
0.590101 0.029506255
0.59242423 0.029185037
0.59474746 0.028866961
0.59707069 0.028552004
0.59939393 0.028240143
0.60171716 0.027931356
0.60404039 0.02762562
0.60636362 0.027322913
0.60868686 0.027023211
0.61101009 0.026726492
0.61333332 0.026432734
0.61565655 0.026141913
0.61797979 0.025854006
0.62030302 0.025568992
0.62262625 0.025286847
0.62494948 0.025007549
0.62727271 0.024731076
0.62959595 0.024457404
0.63191918 0.024186511
0.63424241 0.023918374
0.63656564 0.023652972
0.63888888 0.023390281
0.64121211 0.02313028
0.64353534 0.022872946
0.64585857 0.022618257
0.6481818 0.02236619
0.65050504 0.022116724
0.65282827 0.021869837
0.6551515 0.021625506
0.65747473 0.02138371
0.65979797 0.021144427
0.6621212 0.020907635
0.66444443 0.020673313
0.66676766 0.020441439
0.6690909 0.020211991
0.67141413 0.019984949
0.67373736 0.01976029
0.67606059 0.019537995
0.67838382 0.01931804
0.68070706 0.019100407
0.68303029 0.018885073
0.68535352 0.018672018
0.68767675 0.018461222
0.68999999 0.018252663
0.69232322 0.018046322
0.69464645 0.017842177
0.69696968 0.017640209
0.69929291 0.017440398
0.70161615 0.017242723
0.70393938 0.017047165
0.70626261 0.016853703
0.70858584 0.016662319
0.71090908 0.016472992
0.71323231 0.016285704
0.71555554 0.016100434
0.71787877 0.015917164
0.72020201 0.015735874
0.72252524 0.015556546
0.72484847 0.015379161
0.7271717 0.0152037
0.72949493 0.015030145
0.73181817 0.014858476
0.7341414 0.014688676
0.73646463 0.014520727
0.73878786 0.01435461
0.7411111 0.014190308
0.74343433 0.014027803
0.74575756 0.013867076
0.74808079 0.013708111
0.75040402 0.01355089
0.75272726 0.013395395
0.75505049 0.01324161
0.75737372 0.013089518
0.75969695 0.012939101
0.76202019 0.012790343
0.76434342 0.012643226
0.76666665 0.012497736
0.76898988 0.012353854
0.77131312 0.012211566
0.77363635 0.012070854
0.77595958 0.011931703
0.77828281 0.011794096
0.78060604 0.011658019
0.78292928 0.011523455
0.78525251 0.011390389
0.78757574 0.011258805
0.78989897 0.011128689
0.79222221 0.011000025
0.79454544 0.010872797
0.79686867 0.010746993
0.7991919 0.010622595
0.80151513 0.010499591
0.80383837 0.010377965
0.8061616 0.010257703
0.80848483 0.010138791
0.81080806 0.010021214
0.8131313 0.0099049594
0.81545453 0.0097900123
0.81777776 0.0096763592
0.82010099 0.0095639866
0.82242423 0.0094528808
0.82474746 0.0093430285
0.82707069 0.0092344164
0.82939392 0.0091270315
0.83171715 0.0090208605
0.83404039 0.0089158907
0.83636362 0.0088121093
0.83868685 0.0087095035
0.84101008 0.0086080609
0.84333332 0.0085077689
0.84565655 0.0084086152
0.84797978 0.0083105877
0.85030301 0.0082136742
0.85262624 0.0081178627
0.85494948 0.0080231414
0.85727271 0.0079294986
0.85959594 0.0078369225
0.86191917 0.0077454016
0.86424241 0.0076549245
0.86656564 0.0075654799
0.86888887 0.0074770566
0.8712121 0.0073896435
0.87353534 0.0073032296
0.87585857 0.0072178039
0.8781818 0.0071333558
0.88050503 0.0070498745
0.88282826 0.0069673495
0.8851515 0.0068857703
0.88747473 0.0068051265
0.88979796 0.0067254079
0.89212119 0.0066466043
0.89444443 0.0065687057
0.89676766 0.0064917021
0.89909089 0.0064155836
0.90141412 0.0063403406
0.90373736 0.0062659632
0.90606059 0.006192442
0.90838382 0.0061197674
0.91070705 0.0060479302
0.91303028 0.005976921
0.91535352 0.0059067306
0.91767675 0.00583735
0.91999998 0.0057687702
0.92232321 0.0057009822
0.92464645 0.0056339772
0.92696968 0.0055677465
0.92929291 0.0055022815
0.93161614 0.0054375736
0.93393937 0.0053736143
0.93626261 0.0053103954
0.93858584 0.0052479084
0.94090907 0.0051861453
0.9432323 0.0051250979
0.94555554 0.0050647581
0.94787877 0.005005118
0.950202 0.0049461698
0.95252523 0.0048879057
0.95484847 0.0048303179
0.9571717 0.0047733989
0.95949493 0.0047171412
0.96181816 0.0046615372
0.96414139 0.0046065795
0.96646463 0.004552261
0.96878786 0.0044985744
0.97111109 0.0044455124
0.97343432 0.0043930681
0.97575756 0.0043412345
0.97808079 0.0042900046
0.98040402 0.0042393715
0.98272725 0.0041893286
0.98505048 0.0041398691
0.98737372 0.0040909864
0.98969695 0.0040426739
0.99202018 0.0039949252
0.99434341 0.0039477338
0.99666665 0.0039010933
0.99898988 0.0038549975
1.0013131 0.0038094403
1.0036363 0.0037644153
1.0059596 0.0037199166
1.0082828 0.0036759382
1.010606 0.0036324741
1.0129293 0.0035895184
1.0152525 0.0035470653
1.0175757 0.003505109
1.019899 0.0034636439
1.0222222 0.0034226644
1.0245454 0.0033821648
1.0268687 0.0033421396
1.0291919 0.0033025835
1.0315151 0.003263491
1.0338384 0.0032248568
1.0361616 0.0031866756
1.0384848 0.0031489422
1.0408081 0.0031116516
1.0431313 0.0030747985
1.0454545 0.0030383779
1.0477778 0.0030023849
1.050101 0.0029668145
1.0524242 0.0029316618
1.0547475 0.0028969221
1.0570707 0.0028625905
1.0593939 0.0028286624
1.0617171 0.0027951331
1.0640404 0.002761998
1.0663636 0.0027292525
1.0686868 0.0026968921
1.0710101 0.0026649124
1.0733333 0.0026333089
1.0756565 0.0026020774
1.0779798 0.0025712134
1.080303 0.0025407128
1.0826262 0.0025105712
1.0849495 0.0024807847
1.0872727 0.0024513489
1.0895959 0.00242226
1.0919192 0.0023935138
1.0942424 0.0023651063
1.0965656 0.0023370337
1.0988889 0.002309292
1.1012121 0.0022818774
1.1035353 0.002254786
1.1058586 0.0022280142
1.1081818 0.0022015582
1.110505 0.0021754143
1.1128283 0.0021495789
1.1151515 0.0021240484
1.1174747 0.0020988193
1.119798 0.002073888
1.1221212 0.002049251
1.1244444 0.002024905
1.1267677 0.0020008465
1.1290909 0.0019770722
1.1314141 0.0019535788
1.1337374 0.0019303629
1.1360606 0.0019074214
1.1383838 0.001884751
1.140707 0.0018623485
1.1430303 0.001840211
1.1453535 0.0018183351
1.1476767 0.0017967179
1.15 0.0017753564
1.1523232 0.0017542475
1.1546464 0.0017333883
1.1569697 0.001712776
1.1592929 0.0016924074
1.1616161 0.00167228
1.1639394 0.0016523907
1.1662626 0.0016327369
1.1685858 0.0016133157
1.1709091 0.0015941244
1.1732323 0.0015751604
1.1755555 0.0015564209
1.1778788 0.0015379034
1.180202 0.0015196052
1.1825252 0.0015015237
1.1848485 0.0014836565
1.1871717 0.0014660009
1.1894949 0.0014485546
1.1918182 0.001431315
1.1941414 0.0014142797
1.1964646 0.0013974463
1.1987879 0.0013808125
1.2011111 0.0013643759
1.2034343 0.0013481341
1.2057576 0.001332085
1.2080808 0.0013162262
1.210404 0.0013005554
1.2127272 0.0012850705
1.2150505 0.0012697693
1.2173737 0.0012546497
1.2196969 0.0012397094
1.2220202 0.0012249463
1.2243434 0.0012103585
1.2266666 0.0011959437
1.2289899 0.0011817001
1.2313131 0.0011676255
1.2336363 0.001153718
1.2359596 0.0011399755
1.2382828 0.0011263962
1.240606 0.0011129782
1.2429293 0.0010997194
1.2452525 0.0010866182
1.2475757 0.0010736725
1.249899 0.0010608805
1.2522222 0.0010482405
1.2545454 0.0010357506
1.2568687 0.0010234091
1.2591919 0.0010112143
1.2615151 0.00099916427
1.2638384 0.00098725746
1.2661616 0.00097549213
1.2684848 0.00096386662
1.2708081 0.00095237926
1.2731313 0.00094102844
1.2754545 0.00092981253
1.2777778 0.00091872994
1.280101 0.00090777909
1.2824242 0.00089695843
1.2847474 0.00088626641
1.2870707 0.00087570152
1.2893939 0.00086526225
1.2917171 0.00085494712
1.2940404 0.00084475465
1.2963636 0.0008346834
1.2986868 0.00082473193
1.3010101 0.00081489882
1.3033333 0.00080518267
1.3056565 0.0007955821
1.3079798 0.00078609574
1.310303 0.00077672223
1.3126262 0.00076746024
1.3149495 0.00075830846
1.3172727 0.00074926556
1.3195959 0.00074033027
1.3219192 0.00073150131
1.3242424 0.00072277741
1.3265656 0.00071415734
1.3288889 0.00070563987
1.3312121 0.00069722377
1.3335353 0.00068890784
1.3358586 0.00068069091
1.3381818 0.00067257179
1.340505 0.00066454932
1.3428283 0.00065662236
1.3451515 0.00064878978
1.3474747 0.00064105045
1.349798 0.00063340327
1.3521212 0.00062584715
1.3544444 0.00061838101
1.3567676 0.00061100378
1.3590909 0.0006037144
1.3614141 0.00059651183
1.3637373 0.00058939505
1.3660606 0.00058236302
1.3683838 0.00057541476
1.370707 0.00056854926
1.3730303 0.00056176554
1.3753535 0.00055506262
1.3776767 0.00054843956
1.38 0.0005418954
1.3823232 0.0005354292
1.3846464 0.00052904005
1.3869697 0.00052272701
1.3892929 0.0005164892
1.3916161 0.00051032571
1.3939394 0.00050423567
1.3962626 0.00049821819
1.3985858 0.00049227243
1.4009091 0.00048639752
1.4032323 0.00048059262
1.4055555 0.00047485691
1.4078788 0.00046918956
1.410202 0.00046358975
1.4125252 0.00045805669
1.4148485 0.00045258958
1.4171717 0.00044718764
1.4194949 0.00044185008
1.4218182 0.00043657616
1.4241414 0.00043136511
1.4264646 0.00042621617
1.4287878 0.00042112863
1.4311111 0.00041610173
1.4334343 0.00041113477
1.4357575 0.00040622703
1.4380808 0.0004013778
1.440404 0.0003965864
1.4427272 0.00039185212
1.4450505 0.0003871743
1.4473737 0.00038255226
1.4496969 0.00037798533
1.4520202 0.00037347286
1.4543434 0.00036901421
1.4566666 0.00036460873
1.4589899 0.00036025578
1.4613131 0.00035595476
1.4636363 0.00035170503
1.4659596 0.00034750598
1.4682828 0.00034335702
1.470606 0.00033925754
1.4729293 0.00033520696
1.4752525 0.0003312047
1.4775757 0.00032725017
1.479899 0.00032334282
1.4822222 0.00031948208
1.4845454 0.00031566739
1.4868687 0.00031189821
1.4891919 0.000308174
1.4915151 0.00030449421
1.4938384 0.00030085833
1.4961616 0.00029726582
1.4984848 0.00029371617
1.500808 0.00029020887
1.5031313 0.00028674342
1.5054545 0.00028331932
1.5077777 0.00027993607
1.510101 0.00027659319
1.5124242 0.0002732902
1.5147474 0.00027002662
1.5170707 0.00026680198
1.5193939 0.00026361582
1.5217171 0.00026046768
1.5240404 0.00025735711
1.5263636 0.00025428366
1.5286868 0.00025124688
1.5310101 0.00024824635
1.5333333 0.00024528162
1.5356565 0.00024235228
1.5379798 0.00023945789
1.540303 0.00023659805
1.5426262 0.00023377234
1.5449495 0.00023098036
1.5472727 0.0002282217
1.5495959 0.00022549596
1.5519192 0.00022280276
1.5542424 0.0002201417
1.5565656 0.00021751241
1.5588889 0.0002149145
1.5612121 0.0002123476
1.5635353 0.00020981134
1.5658586 0.00020730535
1.5681818 0.00020482928
1.570505 0.00020238276
1.5728283 0.00019996545
1.5751515 0.00019757699
1.5774747 0.00019521705
1.5797979 0.00019288528
1.5821212 0.00019058134
1.5844444 0.00018830491
1.5867676 0.00018605566
1.5890909 0.00018383326
1.5914141 0.00018163739
1.5937373 0.00017946774
1.5960606 0.00017732399
1.5983838 0.00017520583
1.600707 0.00017311296
1.6030303 0.00017104508
1.6053535 0.00016900189
1.6076767 0.00016698309
1.61 0.0001649884
1.6123232 0.00016301753
1.6146464 0.00016107018
1.6169697 0.00015914609
1.6192929 0.00015724497
1.6216161 0.00015536655
1.6239394 0.00015351056
1.6262626 0.00015167673
1.6285858 0.0001498648
1.6309091 0.00014807451
1.6332323 0.00014630559
1.6355555 0.0001445578
1.6378788 0.00014283087
1.640202 0.00014112457
1.6425252 0.00013943864
1.6448485 0.00013777285
1.6471717 0.00013612695
1.6494949 0.0001345007
1.6518181 0.00013289388
1.6541414 0.00013130624
1.6564646 0.00012973756
1.6587878 0.00012818762
1.6611111 0.00012665619
1.6634343 0.00012514304
1.6657575 0.00012364797
1.6680808 0.00012217075
1.670404 0.00012071117
1.6727272 0.00011926903
1.6750505 0.00011784411
1.6773737 0.0001164362
1.6796969 0.00011504512
1.6820202 0.00011367064
1.6843434 0.00011231258
1.6866666 0.00011097074
1.6889899 0.00010964493
1.6913131 0.00010833495
1.6936363 0.00010704062
1.6959596 0.00010576175
1.6982828 0.00010449815
1.700606 0.00010324965
1.7029293 0.00010201605
1.7052525 0.0001007972
1.7075757 9.9592895e-05
1.709899 9.8402979e-05
1.7122222 9.7227276e-05
1.7145454 9.6065617e-05
1.7168687 9.4917832e-05
1.7191919 9.3783758e-05
1.7215151 9.266323e-05
1.7238383 9.1556086e-05
1.7261616 9.0462167e-05
1.7284848 8.9381315e-05
1.730808 8.8313374e-05
1.7331313 8.7258189e-05
1.7354545 8.6215609e-05
1.7377777 8.5185482e-05
1.740101 8.4167661e-05
1.7424242 8.3161998e-05
1.7447474 8.2168348e-05
1.7470707 8.1186568e-05
1.7493939 8.0216516e-05
1.7517171 7.9258052e-05
1.7540404 7.8311037e-05
1.7563636 7.7375335e-05
1.7586868 7.6450811e-05
1.7610101 7.5537331e-05
1.7633333 7.4634764e-05
1.7656565 7.3742979e-05
1.7679798 7.2861847e-05
1.770303 7.1991241e-05
1.7726262 7.1131036e-05
1.7749495 7.0281107e-05
1.7772727 6.9441331e-05
1.7795959 6.8611588e-05
1.7819192 6.7791758e-05
1.7842424 6.6981721e-05
1.7865656 6.6181362e-05
1.7888889 6.5390564e-05
1.7912121 6.4609214e-05
1.7935353 6.3837198e-05
1.7958585 6.3074406e-05
1.7981818 6.2320726e-05
1.800505 6.1576051e-05
1.8028282 6.0840272e-05
1.8051515 6.0113283e-05
1.8074747 5.939498e-05
1.8097979 5.8685259e-05
1.8121212 5.7984016e-05
1.8144444 5.7291152e-05
1.8167676 5.6606565e-05
1.8190909 5.5930158e-05
1.8214141 5.5261831e-05
1.8237373 5.460149e-05
1.8260606 5.3949038e-05
1.8283838 5.3304381e-05
1.830707 5.2667426e-05
1.8330303 5.2038081e-05
1.8353535 5.1416255e-05
1.8376767 5.0801859e-05
1.84 5.0194803e-05
1.8423232 4.9595e-05
1.8446464 4.9002364e-05
1.8469697 4.8416808e-05
1.8492929 4.7838249e-05
1.8516161 4.7266602e-05
1.8539394 4.6701785e-05
1.8562626 4.6143716e-05
1.8585858 4.5592315e-05
1.8609091 4.5047503e-05
1.8632323 4.45092e-05
1.8655555 4.3977328e-05
1.8678787 4.3451812e-05
1.870202 4.2932574e-05
1.8725252 4.2419541e-05
1.8748484 4.1912637e-05
1.8771717 4.141179e-05
1.8794949 4.0916927e-05
1.8818181 4.0427978e-05
1.8841414 3.994487e-05
1.8864646 3.9467535e-05
1.8887878 3.8995903e-05
1.8911111 3.8529906e-05
1.8934343 3.8069478e-05
1.8957575 3.7614551e-05
1.8980808 3.7165059e-05
1.900404 3.6720939e-05
1.9027272 3.6282125e-05
1.9050505 3.5848554e-05
1.9073737 3.5420164e-05
1.9096969 3.4996893e-05
1.9120202 3.4578679e-05
1.9143434 3.4165463e-05
1.9166666 3.3757184e-05
1.9189899 3.3353783e-05
1.9213131 3.2955203e-05
1.9236363 3.2561385e-05
1.9259596 3.2172273e-05
1.9282828 3.1787811e-05
1.930606 3.1407942e-05
1.9329293 3.1032612e-05
1.9352525 3.0661768e-05
1.9375757 3.0295354e-05
1.9398989 2.9933319e-05
1.9422222 2.957561e-05
1.9445454 2.9222176e-05
1.9468686 2.8872964e-05
1.9491919 2.8527925e-05
1.9515151 2.818701e-05
1.9538383 2.7850168e-05
1.9561616 2.7517351e-05
1.9584848 2.7188511e-05
1.960808 2.68636e-05
1.9631313 2.6542572e-05
1.9654545 2.622538e-05
1.9677777 2.5911978e-05
1.970101 2.5602321e-05
1.9724242 2.5296365e-05
1.9747474 2.4994064e-05
1.9770707 2.4695376e-05
1.9793939 2.4400257e-05
1.9817171 2.4108664e-05
1.9840404 2.3820556e-05
1.9863636 2.3535891e-05
1.9886868 2.3254627e-05
1.9910101 2.2976724e-05
1.9933333 2.2702142e-05
1.9956565 2.2430842e-05
1.9979798 2.2162783e-05
2.000303 2.1897927e-05
2.0026262 2.1636237e-05
2.0049495 2.1377673e-05
2.0072727 2.1122199e-05
2.0095959 2.0869779e-05
2.0119192 2.0620374e-05
2.0142424 2.037395e-05
2.0165656 2.0130471e-05
2.0188888 1.9889901e-05
2.0212121 1.9652206e-05
2.0235353 1.9417351e-05
2.0258585 1.9185303e-05
2.0281818 1.8956027e-05
2.030505 1.8729492e-05
2.0328282 1.8505664e-05
2.0351515 1.828451e-05
2.0374747 1.8065999e-05
2.0397979 1.78501e-05
2.0421212 1.763678e-05
2.0444444 1.7426009e-05
2.0467676 1.7217758e-05
2.0490909 1.7011995e-05
2.0514141 1.680869e-05
2.0537373 1.6607816e-05
2.0560606 1.6409341e-05
2.0583838 1.6213239e-05
2.060707 1.601948e-05
2.0630303 1.5828036e-05
2.0653535 1.563888e-05
2.0676767 1.5451985e-05
2.07 1.5267323e-05
2.0723232 1.5084868e-05
2.0746464 1.4904593e-05
2.0769697 1.4726472e-05
2.0792929 1.455048e-05
2.0816161 1.4376591e-05
2.0839394 1.4204781e-05
2.0862626 1.4035023e-05
2.0885858 1.3867294e-05
2.090909 1.370157e-05
2.0932323 1.3537825e-05
2.0955555 1.3376038e-05
2.0978787 1.3216184e-05
2.100202 1.3058241e-05
2.1025252 1.2902184e-05
2.1048484 1.2747993e-05
2.1071717 1.2595645e-05
2.1094949 1.2445117e-05
2.1118181 1.2296388e-05
2.1141414 1.2149436e-05
2.1164646 1.200424e-05
2.1187878 1.186078e-05
2.1211111 1.1719034e-05
2.1234343 1.1578982e-05
2.1257575 1.1440603e-05
2.1280808 1.1303878e-05
2.130404 1.1168788e-05
2.1327272 1.1035311e-05
2.1350505 1.090343e-05
2.1373737 1.0773125e-05
2.1396969 1.0644377e-05
2.1420202 1.0517167e-05
2.1443434 1.0391478e-05
2.1466666 1.0267291e-05
2.1489899 1.0144588e-05
2.1513131 1.0023351e-05
2.1536363 9.9035629e-06
2.1559596 9.7852065e-06
2.1582828 9.6682646e-06
2.160606 9.5527202e-06
2.1629292 9.4385566e-06
2.1652525 9.3257573e-06
2.1675757 9.2143061e-06
2.1698989 9.1041867e-06
2.1722222 8.9953833e-06
2.1745454 8.8878803e-06
2.1768686 8.7816619e-06
2.1791919 8.6767129e-06
2.1815151 8.5730181e-06
2.1838383 8.4705626e-06
2.1861616 8.3693314e-06
2.1884848 8.26931e-06
2.190808 8.170484e-06
2.1931313 8.072839e-06
2.1954545 7.9763609e-06
2.1977777 7.8810358e-06
2.200101 7.7868498e-06
2.2024242 7.6937895e-06
2.2047474 7.6018413e-06
2.2070707 7.510992e-06
2.2093939 7.4212283e-06
2.2117171 7.3325374e-06
2.2140404 7.2449065e-06
2.2163636 7.1583227e-06
2.2186868 7.0727738e-06
2.2210101 6.9882472e-06
2.2233333 6.9047307e-06
2.2256565 6.8222123e-06
2.2279798 6.7406801e-06
2.230303 6.6601223e-06
2.2326262 6.5805272e-06
2.2349494 6.5018833e-06
2.2372727 6.4241793e-06
2.2395959 6.3474038e-06
2.2419191 6.271546e-06
2.2442424 6.1965946e-06
2.2465656 6.122539e-06
2.2488888 6.0493685e-06
2.2512121 5.9770724e-06
2.2535353 5.9056402e-06
2.2558585 5.8350618e-06
2.2581818 5.7653268e-06
2.260505 5.6964252e-06
2.2628282 5.6283471e-06
2.2651515 5.5610825e-06
2.2674747 5.4946218e-06
2.2697979 5.4289554e-06
2.2721212 5.3640737e-06
2.2744444 5.2999674e-06
2.2767676 5.2366273e-06
2.2790909 5.1740441e-06
2.2814141 5.1122088e-06
2.2837373 5.0511125e-06
2.2860606 4.9907464e-06
2.2883838 4.9311017e-06
2.290707 4.8721699e-06
2.2930303 4.8139423e-06
2.2953535 4.7564105e-06
2.2976767 4.6995664e-06
&
@target G0.S2
@type xydy
-2.128424 0.0066228015 0.0041990885
-1.976394 0.0088001928 0.0054136561
-1.824363 0.0040557882 0.0067188515
-1.672333 0.0051673344 0.0052904953
-1.520303 0.0057118758 0.0059341851
-1.368273 0.0055616041 0.0064911201
-1.216242 0.0067180769 0.0070426329
-1.064212 0.008890046 0.0075159115
-0.912182 0.0087870246 0.0079481364
-0.760151 0.013320739 0.0082967049
-0.608121 0.024118616 0.0086762573
-0.456091 0.049579609 0.0090372193
-0.304061 0.095529458 0.0089434931
-0.15203 0.14562572 0.009299033
0 0.1706359 0.0096592205
0.15203 0.14562572 0.009299033
0.304061 0.095529458 0.0089434931
0.456091 0.049579609 0.0090372193
0.608121 0.024118616 0.0086762573
0.760151 0.013320739 0.0082967049
0.912182 0.0087870246 0.0079481364
1.064212 0.008890046 0.0075159115
1.216242 0.0067180769 0.0070426329
1.368273 0.0055616041 0.0064911201
1.520303 0.0057118758 0.0059341851
1.672333 0.0051673344 0.0052904953
1.824363 0.0040557882 0.0067188515
1.976394 0.0088001928 0.0054136561
2.128424 0.0066228015 0.0041990885
&


==> anc/EX_FULL-3d.dat <==
# x_l [fm]	x_t [fm]	E_x [GeV^2]	ERR E_x [GeV^2]
7.601499999999999924e-02 -2.128423999999999872e+00 -3.069999999999999812e-04 4.279999999999999950e-04
7.601499999999999924e-02 -1.976393999999999984e+00 -3.770000000000000022e-04 5.090000000000000123e-04
7.601499999999999924e-02 -1.824362999999999957e+00 5.370000000000000424e-04 4.229999999999999819e-04
7.601499999999999924e-02 -1.672333000000000069e+00 6.830000000000000134e-04 4.330000000000000081e-04
7.601499999999999924e-02 -1.520302999999999960e+00 5.270000000000000162e-04 5.190000000000000386e-04
7.601499999999999924e-02 -1.368273000000000073e+00 8.999999999999999754e-04 5.150000000000000498e-04
7.601499999999999924e-02 -1.216242000000000045e+00 1.492000000000000054e-03 5.670000000000000127e-04
7.601499999999999924e-02 -1.064211999999999936e+00 1.920999999999999965e-03 5.199999999999999544e-04
7.601499999999999924e-02 -9.121820000000000483e-01 5.465000000000000240e-03 5.789999999999999791e-04
7.601499999999999924e-02 -7.601510000000000211e-01 1.193100000000000063e-02 6.400000000000000524e-04
7.601499999999999924e-02 -6.081210000000000226e-01 2.560000000000000123e-02 6.080000000000000335e-04
7.601499999999999924e-02 -4.560910000000000242e-01 5.566499999999999920e-02 5.770000000000000389e-04
7.601499999999999924e-02 -3.040610000000000257e-01 1.255940000000000112e-01 5.580000000000000107e-04
7.601499999999999924e-02 -1.520299999999999985e-01 2.153589999999999949e-01 7.029999999999999574e-04
7.601499999999999924e-02 0.000000000000000000e+00 3.063529999999999864e-01 8.499999999999999526e-04
7.601499999999999924e-02 1.520299999999999985e-01 2.153589999999999949e-01 7.029999999999999574e-04
7.601499999999999924e-02 3.040610000000000257e-01 1.255940000000000112e-01 5.580000000000000107e-04
7.601499999999999924e-02 4.560910000000000242e-01 5.566499999999999920e-02 5.770000000000000389e-04
7.601499999999999924e-02 6.081210000000000226e-01 2.560000000000000123e-02 6.080000000000000335e-04
7.601499999999999924e-02 7.601510000000000211e-01 1.193100000000000063e-02 6.400000000000000524e-04
7.601499999999999924e-02 9.121820000000000483e-01 5.465000000000000240e-03 5.789999999999999791e-04
7.601499999999999924e-02 1.064211999999999936e+00 1.920999999999999965e-03 5.199999999999999544e-04
7.601499999999999924e-02 1.216242000000000045e+00 1.492000000000000054e-03 5.670000000000000127e-04
7.601499999999999924e-02 1.368273000000000073e+00 8.999999999999999754e-04 5.150000000000000498e-04
7.601499999999999924e-02 1.520302999999999960e+00 5.270000000000000162e-04 5.190000000000000386e-04
7.601499999999999924e-02 1.672333000000000069e+00 6.830000000000000134e-04 4.330000000000000081e-04
7.601499999999999924e-02 1.824362999999999957e+00 5.370000000000000424e-04 4.229999999999999819e-04
7.601499999999999924e-02 1.976393999999999984e+00 -3.770000000000000022e-04 5.090000000000000123e-04
7.601499999999999924e-02 2.128423999999999872e+00 -3.069999999999999812e-04 4.279999999999999950e-04
2.280449999999999977e-01 -2.128423999999999872e+00 -2.970000000000000092e-04 7.399999999999999894e-04
2.280449999999999977e-01 -1.976393999999999984e+00 -4.979999999999999618e-04 7.439999999999999782e-04
2.280449999999999977e-01 -1.824362999999999957e+00 -6.260000000000000373e-04 7.519999999999999558e-04
2.280449999999999977e-01 -1.672333000000000069e+00 -6.499999999999999702e-04 7.330000000000000361e-04
2.280449999999999977e-01 -1.520302999999999960e+00 2.979999999999999793e-04 5.689999999999999529e-04
2.280449999999999977e-01 -1.368273000000000073e+00 8.220000000000000310e-04 5.299999999999999807e-04
2.280449999999999977e-01 -1.216242000000000045e+00 1.778999999999999982e-03 5.370000000000000424e-04
2.280449999999999977e-01 -1.064211999999999936e+00 3.001999999999999894e-03 5.349999999999999938e-04
2.280449999999999977e-01 -9.121820000000000483e-01 6.121999999999999838e-03 5.749999999999999903e-04
2.280449999999999977e-01 -7.601510000000000211e-01 1.466499999999999922e-02 5.829999999999999679e-04
2.280449999999999977e-01 -6.081210000000000226e-01 3.421199999999999936e-02 5.590000000000000351e-04
2.280449999999999977e-01 -4.560910000000000242e-01 7.768300000000000205e-02 5.540000000000000219e-04
2.280449999999999977e-01 -3.040610000000000257e-01 1.663000000000000034e-01 5.940000000000000184e-04
2.280449999999999977e-01 -1.520299999999999985e-01 2.701669999999999905e-01 7.690000000000000438e-04
2.280449999999999977e-01 0.000000000000000000e+00 3.403880000000000239e-01 9.079999999999999530e-04
2.280449999999999977e-01 1.520299999999999985e-01 2.701669999999999905e-01 7.690000000000000438e-04
2.280449999999999977e-01 3.040610000000000257e-01 1.663000000000000034e-01 5.940000000000000184e-04
2.280449999999999977e-01 4.560910000000000242e-01 7.768300000000000205e-02 5.540000000000000219e-04
2.280449999999999977e-01 6.081210000000000226e-01 3.421199999999999936e-02 5.590000000000000351e-04
2.280449999999999977e-01 7.601510000000000211e-01 1.466499999999999922e-02 5.829999999999999679e-04
2.280449999999999977e-01 9.121820000000000483e-01 6.121999999999999838e-03 5.749999999999999903e-04
2.280449999999999977e-01 1.064211999999999936e+00 3.001999999999999894e-03 5.349999999999999938e-04
2.280449999999999977e-01 1.216242000000000045e+00 1.778999999999999982e-03 5.370000000000000424e-04
2.280449999999999977e-01 1.368273000000000073e+00 8.220000000000000310e-04 5.299999999999999807e-04
2.280449999999999977e-01 1.520302999999999960e+00 2.979999999999999793e-04 5.689999999999999529e-04
2.280449999999999977e-01 1.672333000000000069e+00 -6.499999999999999702e-04 7.330000000000000361e-04
2.280449999999999977e-01 1.824362999999999957e+00 -6.260000000000000373e-04 7.519999999999999558e-04
2.280449999999999977e-01 1.976393999999999984e+00 -4.979999999999999618e-04 7.439999999999999782e-04
2.280449999999999977e-01 2.128423999999999872e+00 -2.970000000000000092e-04 7.399999999999999894e-04
3.800760000000000249e-01 -2.128423999999999872e+00 -1.136000000000000074e-03 4.679999999999999915e-04
3.800760000000000249e-01 -1.976393999999999984e+00 -6.220000000000000485e-04 4.659999999999999971e-04
3.800760000000000249e-01 -1.824362999999999957e+00 -9.759999999999999796e-04 7.259999999999999743e-04
3.800760000000000249e-01 -1.672333000000000069e+00 -1.503999999999999912e-03 7.290000000000000473e-04
3.800760000000000249e-01 -1.520302999999999960e+00 -9.240000000000000166e-04 7.429999999999999539e-04
3.800760000000000249e-01 -1.368273000000000073e+00 -1.252999999999999991e-03 7.389999999999999651e-04
3.800760000000000249e-01 -1.216242000000000045e+00 8.360000000000000460e-04 4.829999999999999767e-04
3.800760000000000249e-01 -1.064211999999999936e+00 2.762000000000000132e-03 4.870000000000000197e-04
3.800760000000000249e-01 -9.121820000000000483e-01 6.657999999999999856e-03 5.789999999999999791e-04
3.800760000000000249e-01 -7.601510000000000211e-01 1.647399999999999906e-02 5.839999999999999922e-04
3.800760000000000249e-01 -6.081210000000000226e-01 3.720899999999999902e-02 5.590000000000000351e-04
3.800760000000000249e-01 -4.560910000000000242e-01 8.631099999999999883e-02 5.439999999999999957e-04
3.800760000000000249e-01 -3.040610000000000257e-01 1.852159999999999918e-01 6.170000000000000354e-04
3.800760000000000249e-01 -1.520299999999999985e-01 3.081960000000000255e-01 8.180000000000000422e-04
3.800760000000000249e-01 0.000000000000000000e+00 3.829569999999999919e-01 9.510000000000000224e-04
3.800760000000000249e-01 1.520299999999999985e-01 3.081960000000000255e-01 8.180000000000000422e-04
3.800760000000000249e-01 3.040610000000000257e-01 1.852159999999999918e-01 6.170000000000000354e-04
3.800760000000000249e-01 4.560910000000000242e-01 8.631099999999999883e-02 5.439999999999999957e-04
3.800760000000000249e-01 6.081210000000000226e-01 3.720899999999999902e-02 5.590000000000000351e-04
3.800760000000000249e-01 7.601510000000000211e-01 1.647399999999999906e-02 5.839999999999999922e-04
3.800760000000000249e-01 9.121820000000000483e-01 6.657999999999999856e-03 5.789999999999999791e-04
3.800760000000000249e-01 1.064211999999999936e+00 2.762000000000000132e-03 4.870000000000000197e-04
3.800760000000000249e-01 1.216242000000000045e+00 8.360000000000000460e-04 4.829999999999999767e-04
3.800760000000000249e-01 1.368273000000000073e+00 -1.252999999999999991e-03 7.389999999999999651e-04
3.800760000000000249e-01 1.520302999999999960e+00 -9.240000000000000166e-04 7.429999999999999539e-04
3.800760000000000249e-01 1.672333000000000069e+00 -1.503999999999999912e-03 7.290000000000000473e-04
3.800760000000000249e-01 1.824362999999999957e+00 -9.759999999999999796e-04 7.259999999999999743e-04
3.800760000000000249e-01 1.976393999999999984e+00 -6.220000000000000485e-04 4.659999999999999971e-04
3.800760000000000249e-01 2.128423999999999872e+00 -1.136000000000000074e-03 4.679999999999999915e-04
5.321059999999999679e-01 -2.128423999999999872e+00 1.201000000000000028e-03 6.009999999999999717e-04
5.321059999999999679e-01 -1.976393999999999984e+00 -4.420000000000000101e-04 4.760000000000000234e-04
5.321059999999999679e-01 -1.824362999999999957e+00 -2.049999999999999956e-04 5.739999999999999660e-04
5.321059999999999679e-01 -1.672333000000000069e+00 -7.050000000000000060e-04 7.370000000000000249e-04
5.321059999999999679e-01 -1.520302999999999960e+00 -1.044000000000000006e-03 7.389999999999999651e-04
5.321059999999999679e-01 -1.368273000000000073e+00 -8.369999999999999619e-04 7.410000000000000137e-04
5.321059999999999679e-01 -1.216242000000000045e+00 1.155999999999999910e-03 4.800000000000000122e-04
5.321059999999999679e-01 -1.064211999999999936e+00 2.576999999999999864e-03 5.320000000000000293e-04
5.321059999999999679e-01 -9.121820000000000483e-01 6.869000000000000106e-03 5.820000000000000520e-04
5.321059999999999679e-01 -7.601510000000000211e-01 1.504699999999999961e-02 5.400000000000000069e-04
5.321059999999999679e-01 -6.081210000000000226e-01 3.549100000000000171e-02 5.060000000000000478e-04
5.321059999999999679e-01 -4.560910000000000242e-01 8.109600000000000142e-02 4.949999999999999973e-04
5.321059999999999679e-01 -3.040610000000000257e-01 1.737390000000000045e-01 6.049999999999999606e-04
5.321059999999999679e-01 -1.520299999999999985e-01 2.887919999999999932e-01 7.969999999999999654e-04
5.321059999999999679e-01 0.000000000000000000e+00 3.586400000000000143e-01 9.380000000000000317e-04
5.321059999999999679e-01 1.520299999999999985e-01 2.887919999999999932e-01 7.969999999999999654e-04
5.321059999999999679e-01 3.040610000000000257e-01 1.737390000000000045e-01 6.049999999999999606e-04
5.321059999999999679e-01 4.560910000000000242e-01 8.109600000000000142e-02 4.949999999999999973e-04
5.321059999999999679e-01 6.081210000000000226e-01 3.549100000000000171e-02 5.060000000000000478e-04
5.321059999999999679e-01 7.601510000000000211e-01 1.504699999999999961e-02 5.400000000000000069e-04
5.321059999999999679e-01 9.121820000000000483e-01 6.869000000000000106e-03 5.820000000000000520e-04
5.321059999999999679e-01 1.064211999999999936e+00 2.576999999999999864e-03 5.320000000000000293e-04
5.321059999999999679e-01 1.216242000000000045e+00 1.155999999999999910e-03 4.800000000000000122e-04
5.321059999999999679e-01 1.368273000000000073e+00 -8.369999999999999619e-04 7.410000000000000137e-04
5.321059999999999679e-01 1.520302999999999960e+00 -1.044000000000000006e-03 7.389999999999999651e-04
5.321059999999999679e-01 1.672333000000000069e+00 -7.050000000000000060e-04 7.370000000000000249e-04
5.321059999999999679e-01 1.824362999999999957e+00 -2.049999999999999956e-04 5.739999999999999660e-04
5.321059999999999679e-01 1.976393999999999984e+00 -4.420000000000000101e-04 4.760000000000000234e-04
5.321059999999999679e-01 2.128423999999999872e+00 1.201000000000000028e-03 6.009999999999999717e-04
6.841359999999999664e-01 -2.128423999999999872e+00 1.021999999999999905e-03 7.159999999999999481e-04
6.841359999999999664e-01 -1.976393999999999984e+00 5.810000000000000277e-04 7.190000000000000210e-04
6.841359999999999664e-01 -1.824362999999999957e+00 -7.820000000000000345e-04 6.390000000000000280e-04
6.841359999999999664e-01 -1.672333000000000069e+00 -9.070000000000000371e-04 7.299999999999999632e-04
6.841359999999999664e-01 -1.520302999999999960e+00 -1.551999999999999994e-03 7.349999999999999763e-04
6.841359999999999664e-01 -1.368273000000000073e+00 1.301000000000000073e-03 4.350000000000000026e-04
6.841359999999999664e-01 -1.216242000000000045e+00 1.897999999999999948e-03 4.310000000000000137e-04
6.841359999999999664e-01 -1.064211999999999936e+00 2.968000000000000152e-03 5.299999999999999807e-04
6.841359999999999664e-01 -9.121820000000000483e-01 5.924999999999999711e-03 4.939999999999999730e-04
6.841359999999999664e-01 -7.601510000000000211e-01 1.249199999999999963e-02 5.050000000000000235e-04
6.841359999999999664e-01 -6.081210000000000226e-01 2.906699999999999909e-02 5.000000000000000104e-04
6.841359999999999664e-01 -4.560910000000000242e-01 6.660399999999999654e-02 4.870000000000000197e-04
6.841359999999999664e-01 -3.040610000000000257e-01 1.408439999999999970e-01 5.749999999999999903e-04
6.841359999999999664e-01 -1.520299999999999985e-01 2.284690000000000054e-01 7.200000000000000453e-04
6.841359999999999664e-01 0.000000000000000000e+00 2.869050000000000211e-01 8.419999999999999750e-04
6.841359999999999664e-01 1.520299999999999985e-01 2.284690000000000054e-01 7.200000000000000453e-04
6.841359999999999664e-01 3.040610000000000257e-01 1.408439999999999970e-01 5.749999999999999903e-04
6.841359999999999664e-01 4.560910000000000242e-01 6.660399999999999654e-02 4.870000000000000197e-04
6.841359999999999664e-01 6.081210000000000226e-01 2.906699999999999909e-02 5.000000000000000104e-04
6.841359999999999664e-01 7.601510000000000211e-01 1.249199999999999963e-02 5.050000000000000235e-04
6.841359999999999664e-01 9.121820000000000483e-01 5.924999999999999711e-03 4.939999999999999730e-04
6.841359999999999664e-01 1.064211999999999936e+00 2.968000000000000152e-03 5.299999999999999807e-04
6.841359999999999664e-01 1.216242000000000045e+00 1.897999999999999948e-03 4.310000000000000137e-04
6.841359999999999664e-01 1.368273000000000073e+00 1.301000000000000073e-03 4.350000000000000026e-04
6.841359999999999664e-01 1.520302999999999960e+00 -1.551999999999999994e-03 7.349999999999999763e-04
6.841359999999999664e-01 1.672333000000000069e+00 -9.070000000000000371e-04 7.299999999999999632e-04
6.841359999999999664e-01 1.824362999999999957e+00 -7.820000000000000345e-04 6.390000000000000280e-04
6.841359999999999664e-01 1.976393999999999984e+00 5.810000000000000277e-04 7.190000000000000210e-04
6.841359999999999664e-01 2.128423999999999872e+00 1.021999999999999905e-03 7.159999999999999481e-04
8.361669999999999936e-01 -2.128423999999999872e+00 4.360000000000000269e-04 7.399999999999999894e-04
8.361669999999999936e-01 -1.976393999999999984e+00 3.390000000000000001e-04 7.399999999999999894e-04
8.361669999999999936e-01 -1.824362999999999957e+00 -2.400000000000000061e-04 7.269999999999999987e-04
8.361669999999999936e-01 -1.672333000000000069e+00 -6.570000000000000319e-04 7.200000000000000453e-04
8.361669999999999936e-01 -1.520302999999999960e+00 -1.464999999999999939e-03 7.380000000000000492e-04
8.361669999999999936e-01 -1.368273000000000073e+00 -1.453999999999999997e-03 7.439999999999999782e-04
8.361669999999999936e-01 -1.216242000000000045e+00 1.497999999999999983e-03 4.279999999999999950e-04
8.361669999999999936e-01 -1.064211999999999936e+00 2.138000000000000143e-03 4.350000000000000026e-04
8.361669999999999936e-01 -9.121820000000000483e-01 4.056999999999999842e-03 4.889999999999999599e-04
8.361669999999999936e-01 -7.601510000000000211e-01 8.703000000000000666e-03 4.949999999999999973e-04
8.361669999999999936e-01 -6.081210000000000226e-01 2.007600000000000010e-02 4.459999999999999989e-04
8.361669999999999936e-01 -4.560910000000000242e-01 4.480900000000000161e-02 4.749999999999999990e-04
8.361669999999999936e-01 -3.040610000000000257e-01 9.826699999999999324e-02 5.320000000000000293e-04
8.361669999999999936e-01 -1.520299999999999985e-01 1.663969999999999894e-01 6.570000000000000319e-04
8.361669999999999936e-01 0.000000000000000000e+00 2.303729999999999944e-01 7.770000000000000214e-04
8.361669999999999936e-01 1.520299999999999985e-01 1.663969999999999894e-01 6.570000000000000319e-04
8.361669999999999936e-01 3.040610000000000257e-01 9.826699999999999324e-02 5.320000000000000293e-04
8.361669999999999936e-01 4.560910000000000242e-01 4.480900000000000161e-02 4.749999999999999990e-04
8.361669999999999936e-01 6.081210000000000226e-01 2.007600000000000010e-02 4.459999999999999989e-04
8.361669999999999936e-01 7.601510000000000211e-01 8.703000000000000666e-03 4.949999999999999973e-04
8.361669999999999936e-01 9.121820000000000483e-01 4.056999999999999842e-03 4.889999999999999599e-04
8.361669999999999936e-01 1.064211999999999936e+00 2.138000000000000143e-03 4.350000000000000026e-04
8.361669999999999936e-01 1.216242000000000045e+00 1.497999999999999983e-03 4.279999999999999950e-04
8.361669999999999936e-01 1.368273000000000073e+00 -1.453999999999999997e-03 7.439999999999999782e-04
8.361669999999999936e-01 1.520302999999999960e+00 -1.464999999999999939e-03 7.380000000000000492e-04
8.361669999999999936e-01 1.672333000000000069e+00 -6.570000000000000319e-04 7.200000000000000453e-04
8.361669999999999936e-01 1.824362999999999957e+00 -2.400000000000000061e-04 7.269999999999999987e-04
8.361669999999999936e-01 1.976393999999999984e+00 3.390000000000000001e-04 7.399999999999999894e-04
8.361669999999999936e-01 2.128423999999999872e+00 4.360000000000000269e-04 7.399999999999999894e-04
9.881969999999999921e-01 -2.128423999999999872e+00 1.105999999999999995e-03 6.030000000000000204e-04
9.881969999999999921e-01 -1.976393999999999984e+00 8.980000000000000352e-04 4.180000000000000230e-04
9.881969999999999921e-01 -1.824362999999999957e+00 4.679999999999999915e-04 4.139999999999999800e-04
9.881969999999999921e-01 -1.672333000000000069e+00 -5.180000000000000143e-04 7.360000000000000006e-04
9.881969999999999921e-01 -1.520302999999999960e+00 -7.979999999999999897e-04 7.399999999999999894e-04
9.881969999999999921e-01 -1.368273000000000073e+00 -1.340999999999999961e-03 7.380000000000000492e-04
9.881969999999999921e-01 -1.216242000000000045e+00 -1.260000000000000052e-03 7.420000000000000380e-04
9.881969999999999921e-01 -1.064211999999999936e+00 -6.840000000000000377e-04 7.349999999999999763e-04
9.881969999999999921e-01 -9.121820000000000483e-01 1.593000000000000015e-03 4.809999999999999823e-04
9.881969999999999921e-01 -7.601510000000000211e-01 4.584000000000000401e-03 4.840000000000000010e-04
9.881969999999999921e-01 -6.081210000000000226e-01 1.115200000000000045e-02 4.459999999999999989e-04
9.881969999999999921e-01 -4.560910000000000242e-01 2.296099999999999877e-02 4.670000000000000214e-04
9.881969999999999921e-01 -3.040610000000000257e-01 3.392799999999999983e-02 4.949999999999999973e-04
9.881969999999999921e-01 -1.520299999999999985e-01 4.799500000000000294e-02 5.630000000000000239e-04
9.881969999999999921e-01 0.000000000000000000e+00 3.710000000000000103e-02 6.300000000000000261e-04
9.881969999999999921e-01 1.520299999999999985e-01 4.799500000000000294e-02 5.630000000000000239e-04
9.881969999999999921e-01 3.040610000000000257e-01 3.392799999999999983e-02 4.949999999999999973e-04
9.881969999999999921e-01 4.560910000000000242e-01 2.296099999999999877e-02 4.670000000000000214e-04
9.881969999999999921e-01 6.081210000000000226e-01 1.115200000000000045e-02 4.459999999999999989e-04
9.881969999999999921e-01 7.601510000000000211e-01 4.584000000000000401e-03 4.840000000000000010e-04
9.881969999999999921e-01 9.121820000000000483e-01 1.593000000000000015e-03 4.809999999999999823e-04
9.881969999999999921e-01 1.064211999999999936e+00 -6.840000000000000377e-04 7.349999999999999763e-04
9.881969999999999921e-01 1.216242000000000045e+00 -1.260000000000000052e-03 7.420000000000000380e-04
9.881969999999999921e-01 1.368273000000000073e+00 -1.340999999999999961e-03 7.380000000000000492e-04
9.881969999999999921e-01 1.520302999999999960e+00 -7.979999999999999897e-04 7.399999999999999894e-04
9.881969999999999921e-01 1.672333000000000069e+00 -5.180000000000000143e-04 7.360000000000000006e-04
9.881969999999999921e-01 1.824362999999999957e+00 4.679999999999999915e-04 4.139999999999999800e-04
9.881969999999999921e-01 1.976393999999999984e+00 8.980000000000000352e-04 4.180000000000000230e-04
9.881969999999999921e-01 2.128423999999999872e+00 1.105999999999999995e-03 6.030000000000000204e-04


==> anc/EX_FULL_vs_smearing_xl0.148_beta7.158.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sat Jul 13 10:16:24 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 105, 0.85
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "# of HYP3d smearings"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 20
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\sx\N(x\sl\N,x\st\N)   [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.9, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 3.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 3.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 3.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.000_beta7.158.dat"
@    s0 legend  "x\st\N=0a=0.000 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 3.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 3.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 3.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.074_beta7.158.dat"
@    s1 legend  "x\st\N=1a=0.074 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 3.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 3.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 3.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.148_beta7.158.dat"
@    s2 legend  "x\st\N=2a=0.148 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 3.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 3.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 3.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.221_beta7.158.dat"
@    s3 legend  "x\st\N=3a=0.221 fm"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 15
@    s4 symbol pattern 1
@    s4 symbol fill color 15
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 3.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 15
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 15
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 3.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 3.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.295_beta7.158.dat"
@    s4 legend  "x\st\N=4a=0.295 fm"
@    s5 hidden false
@    s5 type xydy
@    s5 symbol 1
@    s5 symbol size 0.500000
@    s5 symbol color 8
@    s5 symbol pattern 1
@    s5 symbol fill color 8
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 3.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 1
@    s5 line linewidth 1.0
@    s5 line color 8
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 8
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 3.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 3.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/FIGURA_SMEARING_LAVORO_JULY-2024/EX_FULL_vs_smearing_xl0.148/EX_FULL_vs_smearing_xl0.148_xt0.369_beta7.158.dat"
@    s5 legend  "x\st\N=5a=0.369 fm"
@target G0.S0
@type xydy
5 0.47290784 0.0020624202
10 0.49893137 0.0014193084
15 0.50565269 0.0012350564
20 0.50794159 0.0011516414
25 0.50870778 0.0011095855
30 0.50882762 0.001089079
35 0.50865132 0.0010812039
40 0.50831836 0.0010812759
45 0.50791138 0.0010865597
50 0.50747114 0.0010953896
55 0.50701624 0.0011065978
60 0.50656475 0.001119484
65 0.50612044 0.0011334783
70 0.50568908 0.0011482343
75 0.50527154 0.0011634734
80 0.50486561 0.0011790757
85 0.50446449 0.0011947898
90 0.50408051 0.0012106261
95 0.50370605 0.0012264848
100 0.50333646 0.0012422941
&
@target G0.S1
@type xydy
5 0.39647956 0.0018259965
10 0.42433528 0.0012748356
15 0.43224557 0.0011143665
20 0.43525813 0.0010432023
25 0.43649217 0.0010079897
30 0.43694038 0.00099125015
35 0.4369983 0.00098525767
40 0.43684752 0.00098605327
45 0.43658566 0.00099133011
50 0.43625723 0.00099962172
55 0.43589625 0.0010100567
60 0.4355223 0.0010219732
65 0.43513808 0.0010349661
70 0.43475486 0.0010486843
75 0.43437143 0.0010628982
80 0.4339912 0.0010774483
85 0.43361353 0.0010922058
90 0.43323914 0.0011070641
95 0.43287392 0.0011219465
100 0.43251087 0.0011367847
&
@target G0.S2
@type xydy
5 0.28201818 0.0015373297
10 0.3141765 0.0010822582
15 0.32431712 0.00094848889
20 0.32867455 0.00089026042
25 0.33077053 0.00086249542
30 0.33178973 0.00085011464
35 0.33223177 0.00084652087
40 0.33234524 0.00084837056
45 0.33225144 0.00085384452
50 0.33203123 0.00086174359
55 0.33173418 0.00087140537
60 0.33138043 0.00088230865
65 0.33100103 0.00089414116
70 0.33060202 0.00090665541
75 0.33019041 0.00091959873
80 0.32977496 0.00093283405
85 0.32935623 0.00094626142
90 0.32893913 0.00095974908
95 0.32851972 0.0009732453
100 0.32810827 0.00098675862
&
@target G0.S3
@type xydy
5 0.16181072 0.0013356207
10 0.19340223 0.00093235926
15 0.20562096 0.00081696011
20 0.21183621 0.00076616032
25 0.21539834 0.00074233292
30 0.21755405 0.00073254054
35 0.21888008 0.00073061484
40 0.21967887 0.00073349009
45 0.22013411 0.00073933752
50 0.22034566 0.00074721779
55 0.2203973 0.00075646747
60 0.22033389 0.00076679823
65 0.22019109 0.0007778092
70 0.21998982 0.00078935564
75 0.21974807 0.00080124378
80 0.21947671 0.00081340994
85 0.21918521 0.00082565828
90 0.21887844 0.00083803107
95 0.21856019 0.00085037755
100 0.21824035 0.00086268604
&
@target G0.S4
@type xydy
5 0.090038026 0.0012583312
10 0.11681871 0.00085804288
15 0.1294044 0.00074715496
20 0.13673471 0.00069837275
25 0.14139816 0.00067581417
30 0.14450949 0.00066691023
35 0.14662902 0.00066562404
40 0.14808008 0.00066882058
45 0.14906336 0.00067478258
50 0.14971676 0.00068260721
55 0.15012587 0.00069175872
60 0.1503663 0.00070186774
65 0.15047488 0.0007126699
70 0.1504873 0.00072395274
75 0.15042671 0.00073555916
80 0.15031226 0.00074736565
85 0.15015275 0.00075927697
90 0.14996566 0.00077124408
95 0.14975198 0.0007831615
100 0.1495186 0.00079499672
&
@target G0.S5
@type xydy
5 0.047825591 0.0012209589
10 0.068241335 0.00081837372
15 0.079705328 0.00070791332
20 0.087079068 0.00066115768
25 0.092075232 0.00064036378
30 0.095573581 0.00063286152
35 0.098078397 0.00063263697
40 0.099888176 0.00063664668
45 0.10119785 0.00064322882
50 0.10214362 0.00065144618
55 0.10281869 0.00066078971
60 0.10329091 0.00067084618
65 0.10360931 0.00068139412
70 0.10380825 0.00069224807
75 0.10391254 0.0007033416
80 0.10394235 0.00071452103
85 0.10391183 0.00072571472
90 0.10383619 0.00073690025
95 0.10372269 0.00074802837
100 0.10357856 0.00075902438
&


==> anc/Ex_FULL-NP_beta7.158d10a.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Jul  9 15:42:24 2024"
@with string
@    string on
@    string loctype view
@    string 0.231617647059, 0.707107843137
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.000000
@    string def "\xb\f{}=7.158,  d=10a=0.74 fm"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.2, 0, 1.2, 0.4
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.000000
@    s0 symbol color 4
@    s0 symbol pattern 1
@    s0 symbol fill color 4
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 4
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 4
@    s0 errorbar pattern 1
@    s0 errorbar size 1.500000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/PER_FIGURE_LAVORO_FERMIONI_T0/LAT_32-32-32-32_beta7.158_al0.0738309_dist10a_0.74fm_sm0-100-5/EX_FULL-midplane.dat-normalized"
@    s0 legend  "E\m{0}\sx\N"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.500000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/PER_FIGURE_LAVORO_FERMIONI_T0/LAT_32-32-32-32_beta7.158_al0.0738309_dist10a_0.74fm_sm0-100-5/EX_NP-midplane.dat-normalized"
@    s1 legend  "E\m{0}\sx\N\M{0}\SNP\N"
@target G0.S0
@type xydy
-1.107463 0.0024833569 0.00070875595
-1.033632 0.0040263535 0.00071185434
-0.959801 0.0062169129 0.00070798136
-0.88597 0.0091355931 0.00071107974
-0.81214 0.012350944 0.00071650192
-0.738309 0.017560881 0.00071882571
-0.664478 0.02490948 0.00072734627
-0.590647 0.037041987 0.00073431764
-0.516816 0.054375912 0.00070565757
-0.442985 0.07779042 0.00069636241
-0.369154 0.11011434 0.00069403862
-0.295323 0.15432135 0.00070333378
-0.221493 0.2100102 0.00074903498
-0.147662 0.27165028 0.00082959303
-0.073831 0.32322525 0.00094500794
0 0.34313548 0.0010356357
0.073831 0.32322525 0.00094500794
0.147662 0.27165028 0.00082959303
0.221493 0.2100102 0.00074903498
0.295323 0.15432135 0.00070333378
0.369154 0.11011434 0.00069403862
0.442985 0.07779042 0.00069636241
0.516816 0.054375912 0.00070565757
0.590647 0.037041987 0.00073431764
0.664478 0.02490948 0.00072734627
0.738309 0.017560881 0.00071882571
0.81214 0.012350944 0.00071650192
0.88597 0.0091355931 0.00071107974
0.959801 0.0062169129 0.00070798136
1.033632 0.0040263535 0.00071185434
1.107463 0.0024833569 0.00070875595
&
@target G0.S1
@type xydy
-1.107463 0.002456246 0.00075213337
-1.033632 0.0037986221 0.00085670392
-0.959801 0.0054624557 0.00097366801
-0.88597 0.0079551078 0.0010875337
-0.81214 0.011262636 0.0011921043
-0.738309 0.015495806 0.001294351
-0.664478 0.021247187 0.0013896264
-0.590647 0.029846759 0.0014004708
-0.516816 0.042262769 0.0014237087
-0.442985 0.059471983 0.0014624385
-0.369154 0.082180834 0.0015282792
-0.295323 0.1122499 0.0016080627
-0.221493 0.15006416 0.0017761502
-0.147662 0.19361663 0.0022130227
-0.073831 0.23059201 0.0022889332
0 0.24456573 0.0023904053
0.073831 0.23059201 0.0022889332
0.147662 0.19361663 0.0022130227
0.221493 0.15006416 0.0017761502
0.295323 0.1122499 0.0016080627
0.369154 0.082180834 0.0015282792
0.442985 0.059471983 0.0014624385
0.516816 0.042262769 0.0014237087
0.590647 0.029846759 0.0014004708
0.664478 0.021247187 0.0013896264
0.738309 0.015495806 0.001294351
0.81214 0.011262636 0.0011921043
0.88597 0.0079551078 0.0010875337
0.959801 0.0054624557 0.00097366801
1.033632 0.0037986221 0.00085670392
1.107463 0.002456246 0.00075213337
&


==> anc/Ex_FULL_d0.7fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:49:09 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.41
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 0
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist5a_0.76fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942, d=5a=0.760 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 0
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_24-24-24-24_beta6.445_al0.144692_dist5a_0.72fm_sm0-60-3/EX_FULL-midplane.dat-normalized"
@    s1 legend  "24\S4\N, \xb\f{}=6.445,   d=5a=0.723 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 0
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist6a_0.76fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.5824, d=6a=0.760 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 0
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "Cols 2:3:4"
@    s3 legend  "32\S4\N, \xb\f{}=7.158,   d=10a=0.738 fm"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.5
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 0
@    s4 line linewidth 1.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.5
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.5
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_48-48-48-48_beta6.885_al0.0949777_dist8a_0.76fm_sm0-60-3/EX_FULL-midplane.dat-normalized"
@    s4 legend  "48\S4\N, \xb\f{}=6.885,   d=8a=0.760 fm"
@target G0.S0
@type xydy
-2.128424 6.8164507e-05 8.9078617e-05
-1.976394 3.3307657e-05 0.00011076732
-1.824363 3.3307657e-05 7.0488297e-05
-1.672333 9.4500794e-05 7.0488297e-05
-1.520303 0.00013400522 7.9783457e-05
-1.368273 0.00028892456 8.0558054e-05
-1.216242 0.00061812814 8.7529424e-05
-1.064212 0.0016847478 8.7529424e-05
-0.912182 0.0044942099 8.7529424e-05
-0.760151 0.011299816 8.830402e-05
-0.608121 0.028060539 8.4431037e-05
-0.456091 0.067501452 8.598023e-05
-0.304061 0.15752198 0.00011464031
-0.15203 0.27543806 0.00016808748
0 0.35794964 0.00020759191
0.15203 0.27543806 0.00016808748
0.304061 0.15752198 0.00011464031
0.456091 0.067501452 8.598023e-05
0.608121 0.028060539 8.4431037e-05
0.760151 0.011299816 8.830402e-05
0.912182 0.0044942099 8.7529424e-05
1.064212 0.0016847478 8.7529424e-05
1.216242 0.00061812814 8.7529424e-05
1.368273 0.00028892456 8.0558054e-05
1.520303 0.00013400522 7.9783457e-05
1.672333 9.4500794e-05 7.0488297e-05
1.824363 3.3307657e-05 7.0488297e-05
1.976394 3.3307657e-05 0.00011076732
2.128424 6.8164507e-05 8.9078617e-05
&
@target G0.S1
@type xydy
-1.446924 4.4926607e-05 9.6824584e-05
-1.302231 0.00024244876 0.00013323063
-1.157539 0.00097134422 0.00013168143
-1.012847 0.0026026448 0.00013245603
-0.868154 0.0062672617 0.00013323063
-0.723462 0.014356375 0.00012471006
-0.578769 0.033186045 0.00012393547
-0.434077 0.076260591 0.00013400522
-0.289385 0.17216031 0.00017041127
-0.144692 0.29781693 0.00024787093
0 0.38660507 0.00030596568
0.144692 0.29781693 0.00024787093
0.289385 0.17216031 0.00017041127
0.434077 0.076260591 0.00013400522
0.578769 0.033186045 0.00012393547
0.723462 0.014356375 0.00012471006
0.868154 0.0062672617 0.00013323063
1.012847 0.0026026448 0.00013245603
1.157539 0.00097134422 0.00013168143
1.302231 0.00024244876 0.00013323063
1.446924 4.4926607e-05 9.6824584e-05
&
@target G0.S2
@type xydy
-1.773209 -0.00016653828 0.0002099157
-1.646551 0.00012548466 0.00016421449
-1.519894 -0.00013323063 0.00019674755
-1.393236 -0.00024399795 0.00015879232
-1.266578 0.00017505885 0.00021533787
-1.13992 0.0011007019 0.00021533787
-1.013262 0.0026088416 0.0002091411
-0.886605 0.0058582746 0.00020062054
-0.759947 0.012388125 0.00019674755
-0.633289 0.025594223 0.00018745239
-0.506631 0.051801152 0.00019132538
-0.379973 0.1025961 0.00019209997
-0.253316 0.19564298 0.000232379
-0.126658 0.30155823 0.00031061326
0 0.36507283 0.00036096205
0.126658 0.30155823 0.00031061326
0.253316 0.19564298 0.000232379
0.379973 0.1025961 0.00019209997
0.506631 0.051801152 0.00019132538
0.633289 0.025594223 0.00018745239
0.759947 0.012388125 0.00019674755
0.886605 0.0058582746 0.00020062054
1.013262 0.0026088416 0.0002091411
1.13992 0.0011007019 0.00021533787
1.266578 0.00017505885 0.00021533787
1.393236 -0.00024399795 0.00015879232
1.519894 -0.00013323063 0.00019674755
1.646551 0.00012548466 0.00016421449
1.773209 -0.00016653828 0.0002099157
&
@target G0.S3
@type xydy
-1.107463 0.0024833569 0.00070875595
-1.033632 0.0040263535 0.00071185434
-0.959801 0.0062169129 0.00070798136
-0.88597 0.0091355931 0.00071107974
-0.81214 0.012350944 0.00071650192
-0.738309 0.017560881 0.00071882571
-0.664478 0.02490948 0.00072734627
-0.590647 0.037041987 0.00073431764
-0.516816 0.054375912 0.00070565757
-0.442985 0.07779042 0.00069636241
-0.369154 0.11011434 0.00069403862
-0.295323 0.15432135 0.00070333378
-0.221493 0.2100102 0.00074903498
-0.147662 0.27165028 0.00082959303
-0.073831 0.32322525 0.00094500794
0 0.34313548 0.0010356357
0.073831 0.32322525 0.00094500794
0.147662 0.27165028 0.00082959303
0.221493 0.2100102 0.00074903498
0.295323 0.15432135 0.00070333378
0.369154 0.11011434 0.00069403862
0.442985 0.07779042 0.00069636241
0.516816 0.054375912 0.00070565757
0.590647 0.037041987 0.00073431764
0.664478 0.02490948 0.00072734627
0.738309 0.017560881 0.00071882571
0.81214 0.012350944 0.00071650192
0.88597 0.0091355931 0.00071107974
0.959801 0.0062169129 0.00070798136
1.033632 0.0040263535 0.00071185434
1.107463 0.0024833569 0.00070875595
&
@target G0.S4
@type xydy
-0.949777 0.0045027304 0.00050736082
-0.854799 0.008697946 0.00050271324
-0.759821 0.014552348 0.00050193864
-0.664844 0.023656957 0.00050968461
-0.569866 0.039185296 0.00049186888
-0.474888 0.063970066 0.00048567211
-0.379911 0.10294932 0.00048334832
-0.284933 0.16085507 0.00052130356
-0.189955 0.23742395 0.00061038218
-0.094978 0.31020273 0.00073354305
0 0.34299528 0.00080170755
0.094978 0.31020273 0.00073354305
0.189955 0.23742395 0.00061038218
0.284933 0.16085507 0.00052130356
0.379911 0.10294932 0.00048334832
0.474888 0.063970066 0.00048567211
0.569866 0.039185296 0.00049186888
0.664844 0.023656957 0.00050968461
0.759821 0.014552348 0.00050193864
0.854799 0.008697946 0.00050271324
0.949777 0.0045027304 0.00050736082
&


==> anc/Ex_FULL_d0.9fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:50:45 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.31
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)   [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist6a_0.91fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942,  d=6a=0.912 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist7a_0.89fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s1 legend  "32\S4\N, \xb\f{}=6.5824,  d=7a=0.887 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.885_al0.0949777_dist9a_0.85fm_sm0-150-10/EX_FULL-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.885,   d=9a=0.855 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta7.158_al0.0738309_dist13a_0.96fm_sm0-250-10/EX_FULL-midplane.dat-normalized"
@    s3 legend  "32\S4\N, \xb\f{}=7.158,   d=13a=0.959 fm"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.5
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.5
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.5
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_48-48-48-48_beta6.885_al0.0949777_dist10a_0.95fm_sm0-120-5/EX_FULL-midplane.dat-normalized"
@    s4 legend  "48\S4\N, \xb\f{}=6.885,   d=10a=0.950 fm"
@target G0.S0
@type xydy
-2.128424 -0.00087994182 0.00036251124
-1.976394 -0.00048179913 0.00036096205
-1.824363 -0.00075600635 0.00056235718
-1.672333 -0.0011649934 0.00056468097
-1.520303 -0.00071572732 0.00057552533
-1.368273 -0.00097056963 0.00057242694
-1.216242 0.00064756282 0.00037413019
-1.064212 0.002139436 0.00037722858
-0.912182 0.0051572646 0.00044849147
-0.760151 0.012760706 0.00045236445
-0.608121 0.028821967 0.00043299954
-0.456091 0.066856213 0.00042138059
-0.304061 0.1434677 0.00047792614
-0.15203 0.2387276 0.00063362008
0 0.29663722 0.00073664143
0.15203 0.2387276 0.00063362008
0.304061 0.1434677 0.00047792614
0.456091 0.066856213 0.00042138059
0.608121 0.028821967 0.00043299954
0.760151 0.012760706 0.00045236445
0.912182 0.0051572646 0.00044849147
1.064212 0.002139436 0.00037722858
1.216242 0.00064756282 0.00037413019
1.368273 -0.00097056963 0.00057242694
1.520303 -0.00071572732 0.00057552533
1.672333 -0.0011649934 0.00056468097
1.824363 -0.00075600635 0.00056235718
1.976394 -0.00048179913 0.00036096205
2.128424 -0.00087994182 0.00036251124
&
@target G0.S1
@type xydy
-1.773209 -0.00040124107 0.00083036763
-1.646551 -0.00072502248 0.00065375959
-1.519894 -0.0010402833 0.00062200113
-1.393236 -0.0018435401 0.00061967734
-1.266578 -0.0013756837 0.00064988661
-1.13992 0.00048179913 0.00055616041
-1.013262 0.0022230924 0.00056003339
-0.886605 0.0059086234 0.00067932128
-0.759947 0.012393547 0.00069171483
-0.633289 0.026214675 0.00065530878
-0.506631 0.051465752 0.00066537854
-0.379973 0.096620865 0.00067622289
-0.253316 0.16727802 0.0007908632
-0.126658 0.24285697 0.00099535672
0 0.27823745 0.0011471777
0.126658 0.24285697 0.00099535672
0.253316 0.16727802 0.0007908632
0.379973 0.096620865 0.00067622289
0.506631 0.051465752 0.00066537854
0.633289 0.026214675 0.00065530878
0.759947 0.012393547 0.00069171483
0.886605 0.0059086234 0.00067932128
1.013262 0.0022230924 0.00056003339
1.13992 0.00048179913 0.00055616041
1.266578 -0.0013756837 0.00064988661
1.393236 -0.0018435401 0.00061967734
1.519894 -0.0010402833 0.00062200113
1.646551 -0.00072502248 0.00065375959
1.773209 -0.00040124107 0.00083036763
&
@target G0.S2
@type xydy
-1.329687 0.0049024223 0.001962828
-1.23471 0.0053648565 0.0019605042
-1.139732 0.0073950744 0.001958955
-1.044754 0.0078621562 0.0019566312
-0.949777 0.0072525486 0.0019682501
-0.854799 0.0082905082 0.0013129414
-0.759821 0.013445449 0.0012625926
-0.664844 0.023255716 0.0012633672
-0.569866 0.038173673 0.001213793
-0.474888 0.061995619 0.0012370309
-0.379911 0.097710722 0.0012409039
-0.284933 0.14583254 0.0013416014
-0.189955 0.20283743 0.0015189841
-0.094978 0.25284617 0.0017583344
0 0.27254803 0.0019186759
0.094978 0.25284617 0.0017583344
0.189955 0.20283743 0.0015189841
0.284933 0.14583254 0.0013416014
0.379911 0.097710722 0.0012409039
0.474888 0.061995619 0.0012370309
0.569866 0.038173673 0.001213793
0.664844 0.023255716 0.0012633672
0.759821 0.013445449 0.0012625926
0.854799 0.0082905082 0.0013129414
0.949777 0.0072525486 0.0019682501
1.044754 0.0078621562 0.0019566312
1.139732 0.0073950744 0.001958955
1.23471 0.0053648565 0.0019605042
1.329687 0.0049024223 0.001962828
&
@target G0.S3
@type xydy
-1.107463 0.0189172 0.015741354
-1.033632 0.016134074 0.015758395
-0.959801 0.0078551848 0.0093036806
-0.88597 0.011381149 0.010233971
-0.81214 0.013233984 0.013055827
-0.738309 0.034749181 0.015557
-0.664478 0.028307635 0.013545372
-0.590647 0.027533813 0.009358677
-0.516816 0.037553996 0.0093958576
-0.442985 0.06071676 0.010051941
-0.369154 0.090963985 0.0095631705
-0.295323 0.12660318 0.0096568967
-0.221493 0.16041742 0.010348612
-0.147662 0.19028432 0.011048072
-0.073831 0.21939521 0.012488048
0 0.22677557 0.01345397
0.073831 0.21939521 0.012488048
0.147662 0.19028432 0.011048072
0.221493 0.16041742 0.010348612
0.295323 0.12660318 0.0096568967
0.369154 0.090963985 0.0095631705
0.442985 0.06071676 0.010051941
0.516816 0.037553996 0.0093958576
0.590647 0.027533813 0.009358677
0.664478 0.028307635 0.013545372
0.738309 0.034749181 0.015557
0.81214 0.013233984 0.013055827
0.88597 0.011381149 0.010233971
0.959801 0.0078551848 0.0093036806
1.033632 0.016134074 0.015758395
1.107463 0.0189172 0.015741354
&
@target G0.S4
@type xydy
-0.949777 0.0064237302 0.0040046648
-0.854799 0.012297497 0.0039186845
-0.759821 0.013618959 0.0059907306
-0.664844 0.027457903 0.0044934353
-0.569866 0.044383615 0.004334643
-0.474888 0.065176888 0.0044477341
-0.379911 0.092805976 0.0043137289
-0.284933 0.13531119 0.0043361922
-0.189955 0.18657555 0.004691732
-0.094978 0.22948976 0.0055499851
0 0.24257269 0.0058675698
0.094978 0.22948976 0.0055499851
0.189955 0.18657555 0.004691732
0.284933 0.13531119 0.0043361922
0.379911 0.092805976 0.0043137289
0.474888 0.065176888 0.0044477341
0.569866 0.044383615 0.004334643
0.664844 0.027457903 0.0044934353
0.759821 0.013618959 0.0059907306
0.854799 0.012297497 0.0039186845
0.949777 0.0064237302 0.0040046648
&


==> anc/Ex_FULL_d1.0fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:52:42 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist7a_1.1fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942,  d=7a=1.06 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_24-24-24-24_beta6.445_al0.144692_dist7a_1.0fm_sm0-100-5/EX_FULL-midplane.dat-normalized"
@    s1 legend  "24\S4\N, \xb\f{}=6.445,   d=7a=1.013 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist8a_1.0fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.5824,  d=8a=1.013 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.885_al0.0949777_dist11a_1.0fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s3 legend  "32\S4\N, \xb\f{}=6.885,   d=11a=1.045 fm"
@target G0.S0
@type xydy
-2.128424 0.006566256 0.0035368084
-1.976394 0.0091410153 0.0035019515
-1.824363 0.0018660034 0.0035476527
-1.672333 0.0017281252 0.0028512903
-1.520303 0.0026723585 0.0028582617
-1.368273 0.0022269654 0.0026816537
-1.216242 0.0051990928 0.001999234
-1.064212 0.0042548595 0.0021533787
-0.912182 0.0082602989 0.0021928832
-0.760151 0.013436928 0.0024585698
-0.608121 0.026991596 0.0022749904
-0.456091 0.059341851 0.0021959816
-0.304061 0.11778904 0.0025739847
-0.15203 0.18234703 0.0031797193
0 0.21433864 0.0036429281
0.15203 0.18234703 0.0031797193
0.304061 0.11778904 0.0025739847
0.456091 0.059341851 0.0021959816
0.608121 0.026991596 0.0022749904
0.760151 0.013436928 0.0024585698
0.912182 0.0082602989 0.0021928832
1.064212 0.0042548595 0.0021533787
1.216242 0.0051990928 0.001999234
1.368273 0.0022269654 0.0026816537
1.520303 0.0026723585 0.0028582617
1.672333 0.0017281252 0.0028512903
1.824363 0.0018660034 0.0035476527
1.976394 0.0091410153 0.0035019515
2.128424 0.006566256 0.0035368084
&
@target G0.S1
@type xydy
-1.446924 -0.0054593573 0.0043276716
-1.302231 0.0035104721 0.0024423033
-1.157539 0.0057010315 0.0054996364
-1.012847 0.012560085 0.0054787222
-0.868154 0.0096801346 0.0053764755
-0.723462 0.017838961 0.0023601961
-0.578769 0.035439347 0.0023671674
-0.434077 0.070709057 0.0025236359
-0.289385 0.13226083 0.002932623
-0.144692 0.20086299 0.0036018745
0 0.22909084 0.0041541619
0.144692 0.20086299 0.0036018745
0.289385 0.13226083 0.002932623
0.434077 0.070709057 0.0025236359
0.578769 0.035439347 0.0023671674
0.723462 0.017838961 0.0023601961
0.868154 0.0096801346 0.0053764755
1.012847 0.012560085 0.0054787222
1.157539 0.0057010315 0.0054996364
1.302231 0.0035104721 0.0024423033
1.446924 -0.0054593573 0.0043276716
&
@target G0.S2
@type xydy
-1.773209 -0.0030457141 0.0024942013
-1.646551 0.0021247187 0.0024934267
-1.519894 0.0021022554 0.0024887791
-1.393236 0.0037010229 0.0025360295
-1.266578 0.0056181496 0.0025538452
-1.13992 0.0070743914 0.0025708863
-1.013262 0.0084314847 0.0025979972
-0.886605 0.012138704 0.0027343262
-0.759947 0.019305273 0.0028644585
-0.633289 0.03255165 0.0028938932
-0.506631 0.050130347 0.0029047375
-0.379973 0.088820676 0.0029883939
-0.253316 0.14664587 0.0033880858
-0.126658 0.20925187 0.0040271281
0 0.23692821 0.0046042026
0.126658 0.20925187 0.0040271281
0.253316 0.14664587 0.0033880858
0.379973 0.088820676 0.0029883939
0.506631 0.050130347 0.0029047375
0.633289 0.03255165 0.0028938932
0.759947 0.019305273 0.0028644585
0.886605 0.012138704 0.0027343262
1.013262 0.0084314847 0.0025979972
1.13992 0.0070743914 0.0025708863
1.266578 0.0056181496 0.0025538452
1.393236 0.0037010229 0.0025360295
1.519894 0.0021022554 0.0024887791
1.646551 0.0021247187 0.0024934267
1.773209 -0.0030457141 0.0024942013
&
@target G0.S3
@type xydy
-1.329687 0.017664677 0.012629024
-1.23471 0.015429966 0.012962101
-1.139732 0.0086359783 0.012958228
-1.044754 0.014456298 0.012968297
-0.949777 0.023611256 0.012805632
-0.854799 0.032928104 0.012711131
-0.759821 0.02749276 0.013168918
-0.664844 0.027645355 0.013111598
-0.569866 0.029640716 0.013099979
-0.474888 0.048419263 0.013020195
-0.379911 0.071718356 0.01282887
-0.284933 0.11189436 0.013606565
-0.189955 0.1432725 0.015473343
-0.094978 0.17488534 0.016730513
0 0.19528744 0.018342449
0.094978 0.17488534 0.016730513
0.189955 0.1432725 0.015473343
0.284933 0.11189436 0.013606565
0.379911 0.071718356 0.01282887
0.474888 0.048419263 0.013020195
0.569866 0.029640716 0.013099979
0.664844 0.027645355 0.013111598
0.759821 0.02749276 0.013168918
0.854799 0.032928104 0.012711131
0.949777 0.023611256 0.012805632
1.044754 0.014456298 0.012968297
1.139732 0.0086359783 0.012958228
1.23471 0.015429966 0.012962101
1.329687 0.017664677 0.012629024
&


==> anc/Ex_NP_d0.7fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Mon Jul 15 07:45:52 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.41
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N\M{0}\SNP\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 0
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist5a_0.76fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942,  d=5a=0.760 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 0
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_24-24-24-24_beta6.445_al0.144692_dist5a_0.72fm_sm0-60-3/EX_NP-midplane.dat-normalized"
@    s1 legend  "24\S4\N, \xb\f{}=6.445,    d=5a=0.723 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 0
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist6a_0.76fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.5824,  d=6a=0.760 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 0
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_32-32-32-32_beta7.158_al0.0738309_dist10a_0.74fm_sm0-100-5/EX_NP-midplane.dat-normalized"
@    s3 legend  "32\S4\N, \xb\f{}=7.158,   d=10a=0.738 fm"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.5
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 0
@    s4 line linewidth 1.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.5
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.5
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.7fm/LAT_48-48-48-48_beta6.885_al0.0949777_dist8a_0.76fm_sm0-60-3/EX_NP-midplane.dat-normalized"
@    s4 legend  "48\S4\N, \xb\f{}=6.885,   d=8a=0.760 fm"
@target G0.S0
@type xydy
-2.128424 -0.00020604271 0.00052827493
-1.976394 0.00042138059 0.0005577096
-1.824363 0.00099535672 0.00075213337
-1.672333 0.00097909019 0.0008838148
-1.520303 0.00020139513 0.0010650704
-1.368273 -0.00045856123 0.0014299055
-1.216242 0.001061972 0.0011890059
-1.064212 0.0021649977 0.0012742115
-0.912182 0.0046080756 0.001342376
-0.760151 0.01082189 0.0015275046
-0.608121 0.024552391 0.0014709591
-0.456091 0.054038187 0.0014175119
-0.304061 0.10890597 0.0014872256
-0.15203 0.17814252 0.0015763042
0 0.21439829 0.0016584115
0.15203 0.17814252 0.0015763042
0.304061 0.10890597 0.0014872256
0.456091 0.054038187 0.0014175119
0.608121 0.024552391 0.0014709591
0.760151 0.01082189 0.0015275046
0.912182 0.0046080756 0.001342376
1.064212 0.0021649977 0.0012742115
1.216242 0.001061972 0.0011890059
1.368273 -0.00045856123 0.0014299055
1.520303 0.00020139513 0.0010650704
1.672333 0.00097909019 0.0008838148
1.824363 0.00099535672 0.00075213337
1.976394 0.00042138059 0.0005577096
2.128424 -0.00020604271 0.00052827493
&
@target G0.S1
@type xydy
-1.446924 0.00016111611 0.00011851329
-1.302231 0.0003485685 0.00015724312
-1.157539 0.00083578981 0.00019752215
-1.012847 0.0021138743 0.0002563915
-0.868154 0.0054252751 0.00028737536
-0.723462 0.012337776 0.00030596568
-0.578769 0.027413751 0.00031990842
-0.434077 0.059729924 0.00032842899
-0.289385 0.12582471 0.00035941285
-0.144692 0.2196973 0.00040511406
0 0.27401977 0.00044694228
0.144692 0.2196973 0.00040511406
0.289385 0.12582471 0.00035941285
0.434077 0.059729924 0.00032842899
0.578769 0.027413751 0.00031990842
0.723462 0.012337776 0.00030596568
0.868154 0.0054252751 0.00028737536
1.012847 0.0021138743 0.0002563915
1.157539 0.00083578981 0.00019752215
1.302231 0.0003485685 0.00015724312
1.446924 0.00016111611 0.00011851329
&
@target G0.S2
@type xydy
-1.773209 -0.00048024993 0.00024012497
-1.646551 -0.00050193864 0.00029434673
-1.519894 -0.00068629265 0.00036251124
-1.393236 -0.00047792614 0.00043609792
-1.266578 0.00046011042 0.00037722858
-1.13992 0.0011014765 0.00041286002
-1.013262 0.0021363376 0.00056623017
-0.886605 0.0050921985 0.00052052896
-0.759947 0.01089935 0.00054996364
-0.633289 0.021815741 0.00055461122
-0.506631 0.0422039 0.00055616041
-0.379973 0.0795565 0.00057320154
-0.253316 0.14037783 0.0006041854
-0.126658 0.20982972 0.00064136604
0 0.24440229 0.00067777209
0.126658 0.20982972 0.00064136604
0.253316 0.14037783 0.0006041854
0.379973 0.0795565 0.00057320154
0.506631 0.0422039 0.00055616041
0.633289 0.021815741 0.00055461122
0.759947 0.01089935 0.00054996364
0.886605 0.0050921985 0.00052052896
1.013262 0.0021363376 0.00056623017
1.13992 0.0011014765 0.00041286002
1.266578 0.00046011042 0.00037722858
1.393236 -0.00047792614 0.00043609792
1.519894 -0.00068629265 0.00036251124
1.646551 -0.00050193864 0.00029434673
1.773209 -0.00048024993 0.00024012497
&
@target G0.S3
@type xydy
-1.107463 0.002456246 0.00075213337
-1.033632 0.0037986221 0.00085670392
-0.959801 0.0054624557 0.00097366801
-0.88597 0.0079551078 0.0010875337
-0.81214 0.011262636 0.0011921043
-0.738309 0.015495806 0.001294351
-0.664478 0.021247187 0.0013896264
-0.590647 0.029846759 0.0014004708
-0.516816 0.042262769 0.0014237087
-0.442985 0.059471983 0.0014624385
-0.369154 0.082180834 0.0015282792
-0.295323 0.1122499 0.0016080627
-0.221493 0.15006416 0.0017761502
-0.147662 0.19361663 0.0022130227
-0.073831 0.23059201 0.0022889332
0 0.24456573 0.0023904053
0.073831 0.23059201 0.0022889332
0.147662 0.19361663 0.0022130227
0.221493 0.15006416 0.0017761502
0.295323 0.1122499 0.0016080627
0.369154 0.082180834 0.0015282792
0.442985 0.059471983 0.0014624385
0.516816 0.042262769 0.0014237087
0.590647 0.029846759 0.0014004708
0.664478 0.021247187 0.0013896264
0.738309 0.015495806 0.001294351
0.81214 0.011262636 0.0011921043
0.88597 0.0079551078 0.0010875337
0.959801 0.0054624557 0.00097366801
1.033632 0.0037986221 0.00085670392
1.107463 0.002456246 0.00075213337
&
@target G0.S4
@type xydy
-0.949777 0.00372581 0.00054066848
-0.854799 0.00665456 0.00062432492
-0.759821 0.011306788 0.00070798136
-0.664844 0.01902332 0.00078931401
-0.569866 0.031615938 0.00084353577
-0.474888 0.050715942 0.00090550351
-0.379911 0.079399257 0.00095043011
-0.284933 0.1204552 0.0010426071
-0.189955 0.17364753 0.0012401293
-0.094978 0.22791732 0.0014779304
0 0.25238141 0.0015817264
0.094978 0.22791732 0.0014779304
0.189955 0.17364753 0.0012401293
0.284933 0.1204552 0.0010426071
0.379911 0.079399257 0.00095043011
0.474888 0.050715942 0.00090550351
0.569866 0.031615938 0.00084353577
0.664844 0.01902332 0.00078931401
0.759821 0.011306788 0.00070798136
0.854799 0.00665456 0.00062432492
0.949777 0.00372581 0.00054066848
&


==> anc/Ex_NP_d0.9fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:55:44 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.31
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N\M{0}\SNP\N(x\st\N)   [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist6a_0.91fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942,  d=6a=0.912 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist7a_0.89fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s1 legend  "32\S4\N, \xb\f{}=6.5824,  d=7a=0.887 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta6.885_al0.0949777_dist9a_0.85fm_sm0-150-10/EX_NP-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.885,    d=9a=0.855 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_32-32-32-32_beta7.158_al0.0738309_dist13a_0.96fm_sm0-250-10/EX_NP-midplane.dat-normalized"
@    s3 legend  "32\S4\N, \xb\f{}=7.158,    d=13a=0.959 fm"
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.5
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.5
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.5
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=0.9fm/LAT_48-48-48-48_beta6.885_al0.0949777_dist10a_0.95fm_sm0-120-5/EX_NP-midplane.dat-normalized"
@    s4 legend  "48\S4\N, \xb\f{}=6.885,    d=10a=0.950 fm"
@target G0.S0
@type xydy
-2.128424 -0.00020604271 0.00052827493
-1.976394 0.00042138059 0.0005577096
-1.824363 0.00099535672 0.00075213337
-1.672333 0.00097909019 0.0008838148
-1.520303 0.00020139513 0.0010650704
-1.368273 -0.00045856123 0.0014299055
-1.216242 0.001061972 0.0011890059
-1.064212 0.0021649977 0.0012742115
-0.912182 0.0046080756 0.001342376
-0.760151 0.01082189 0.0015275046
-0.608121 0.024552391 0.0014709591
-0.456091 0.054038187 0.0014175119
-0.304061 0.10890597 0.0014872256
-0.15203 0.17814252 0.0015763042
0 0.21439829 0.0016584115
0.15203 0.17814252 0.0015763042
0.304061 0.10890597 0.0014872256
0.456091 0.054038187 0.0014175119
0.608121 0.024552391 0.0014709591
0.760151 0.01082189 0.0015275046
0.912182 0.0046080756 0.001342376
1.064212 0.0021649977 0.0012742115
1.216242 0.001061972 0.0011890059
1.368273 -0.00045856123 0.0014299055
1.520303 0.00020139513 0.0010650704
1.672333 0.00097909019 0.0008838148
1.824363 0.00099535672 0.00075213337
1.976394 0.00042138059 0.0005577096
2.128424 -0.00020604271 0.00052827493
&
@target G0.S1
@type xydy
-1.773209 0.0013245603 0.00067699749
-1.646551 0.0019883896 0.00089156077
-1.519894 0.0024655412 0.0010960543
-1.393236 0.0025662388 0.0012718877
-1.266578 0.0036801088 0.0014151881
-1.13992 0.0047691917 0.0015491933
-1.013262 0.0061743101 0.0016661574
-0.886605 0.0090108831 0.0017730518
-0.759947 0.014208427 0.0019016348
-0.633289 0.025653867 0.0020062054
-0.506631 0.046512206 0.0020929602
-0.379973 0.082355892 0.0021588009
-0.253316 0.13448547 0.0022533017
-0.126658 0.18862668 0.0023555485
0 0.21381966 0.002456246
0.126658 0.18862668 0.0023555485
0.253316 0.13448547 0.0022533017
0.379973 0.082355892 0.0021588009
0.506631 0.046512206 0.0020929602
0.633289 0.025653867 0.0020062054
0.759947 0.014208427 0.0019016348
0.886605 0.0090108831 0.0017730518
1.013262 0.0061743101 0.0016661574
1.13992 0.0047691917 0.0015491933
1.266578 0.0036801088 0.0014151881
1.393236 0.0025662388 0.0012718877
1.519894 0.0024655412 0.0010960543
1.646551 0.0019883896 0.00089156077
1.773209 0.0013245603 0.00067699749
&
@target G0.S2
@type xydy
-1.329687 0.0058954552 0.0021177473
-1.23471 0.0078908163 0.0023818848
-1.139732 0.0098358285 0.0028357984
-1.044754 0.011934985 0.0032347157
-0.949777 0.012763029 0.0036057475
-0.854799 0.015010134 0.0036289854
-0.759821 0.018787068 0.0037606668
-0.664844 0.024021792 0.0038629136
-0.569866 0.033474195 0.0030859931
-0.474888 0.050823611 0.0032362649
-0.379911 0.076835342 0.0032997818
-0.284933 0.11054966 0.00343766
-0.189955 0.14816175 0.0035902556
-0.094978 0.17983269 0.0037451749
0 0.19229827 0.0039148116
0.094978 0.17983269 0.0037451749
0.189955 0.14816175 0.0035902556
0.284933 0.11054966 0.00343766
0.379911 0.076835342 0.0032997818
0.474888 0.050823611 0.0032362649
0.569866 0.033474195 0.0030859931
0.664844 0.024021792 0.0038629136
0.759821 0.018787068 0.0037606668
0.854799 0.015010134 0.0036289854
0.949777 0.012763029 0.0036057475
1.044754 0.011934985 0.0032347157
1.139732 0.0098358285 0.0028357984
1.23471 0.0078908163 0.0023818848
1.329687 0.0058954552 0.0021177473
&
@target G0.S3
@type xydy
-1.107463 0.01296365 0.016703403
-1.033632 0.02772204 0.018724325
-0.959801 0.035290624 0.019694895
-0.88597 0.03378171 0.023345569
-0.81214 0.035949806 0.026095387
-0.738309 0.038169025 0.028330099
-0.664478 0.028616699 0.027476493
-0.590647 0.022438516 0.027813443
-0.516816 0.034259636 0.02865388
-0.442985 0.04676395 0.030110122
-0.369154 0.076477478 0.024314589
-0.295323 0.10944973 0.025184462
-0.221493 0.1371679 0.026089965
-0.147662 0.16116723 0.027046592
-0.073831 0.17732144 0.027845976
0 0.19881185 0.02923018
0.073831 0.17732144 0.027845976
0.147662 0.16116723 0.027046592
0.221493 0.1371679 0.026089965
0.295323 0.10944973 0.025184462
0.369154 0.076477478 0.024314589
0.442985 0.04676395 0.030110122
0.516816 0.034259636 0.02865388
0.590647 0.022438516 0.027813443
0.664478 0.028616699 0.027476493
0.738309 0.038169025 0.028330099
0.81214 0.035949806 0.026095387
0.88597 0.03378171 0.023345569
0.959801 0.035290624 0.019694895
1.033632 0.02772204 0.018724325
1.107463 0.01296365 0.016703403
&
@target G0.S4
@type xydy
-0.949777 0.0070279156 0.0044763942
-0.854799 0.012911752 0.005577096
-0.759821 0.020062054 0.0065174564
-0.664844 0.029646913 0.007391976
-0.569866 0.041547042 0.0078303977
-0.474888 0.058552537 0.0083431807
-0.379911 0.083094858 0.008845894
-0.284933 0.11518252 0.0095345104
-0.189955 0.1561858 0.011447764
-0.094978 0.19015961 0.012034908
0 0.20093115 0.012456289
0.094978 0.19015961 0.012034908
0.189955 0.1561858 0.011447764
0.284933 0.11518252 0.0095345104
0.379911 0.083094858 0.008845894
0.474888 0.058552537 0.0083431807
0.569866 0.041547042 0.0078303977
0.664844 0.029646913 0.007391976
0.759821 0.020062054 0.0065174564
0.854799 0.012911752 0.005577096
0.949777 0.0070279156 0.0044763942
&


==> anc/Ex_NP_d1.0fm_scaling_normfact.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:57:11 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.0009, 2, 0.3
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N  [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N\M{0}\SNP\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.3942_al0.15203_dist7a_1.1fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s0 legend  "32\S4\N, \xb\f{}=6.3942,  d=7a=1.06 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_24-24-24-24_beta6.445_al0.144692_dist7a_1.0fm_sm0-100-5/EX_NP-midplane.dat-normalized"
@    s1 legend  "24\S4\N, \xb\f{}=6.445,    d=7a=1.013 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.5824_al0.126658_dist8a_1.0fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s2 legend  "32\S4\N, \xb\f{}=6.5824,  d=8a=1.013 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.5
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.5
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.5
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta6.885_al0.0949777_dist11a_1.0fm_sm0-50-5/EX_NP-midplane.dat-normalized"
@    s3 legend  "32\S4\N, \xb\f{}=6.885,    d=11a=1.045 fm"
@    s4 hidden true
@    s4 type xydy
@    s4 symbol 1
@    s4 symbol size 0.500000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.5
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.5
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.5
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_SCALING_QCD/d=1.0fm/LAT_32-32-32-32_beta7.158_al0.0738309_dist14a_1.0fm_sm0-250-10/EX_NP-midplane.dat-normalized"
@    s4 legend  "32\S4\N \xb\f{}=7.158  d=14a=1.033 fm"
@target G0.S0
@type xydy
-2.128424 0.0066228015 0.0041990885
-1.976394 0.0088001928 0.0054136561
-1.824363 0.0040557882 0.0067188515
-1.672333 0.0051673344 0.0052904953
-1.520303 0.0057118758 0.0059341851
-1.368273 0.0055616041 0.0064911201
-1.216242 0.0067180769 0.0070426329
-1.064212 0.008890046 0.0075159115
-0.912182 0.0087870246 0.0079481364
-0.760151 0.013320739 0.0082967049
-0.608121 0.024118616 0.0086762573
-0.456091 0.049579609 0.0090372193
-0.304061 0.095529458 0.0089434931
-0.15203 0.14562572 0.009299033
0 0.1706359 0.0096592205
0.15203 0.14562572 0.009299033
0.304061 0.095529458 0.0089434931
0.456091 0.049579609 0.0090372193
0.608121 0.024118616 0.0086762573
0.760151 0.013320739 0.0082967049
0.912182 0.0087870246 0.0079481364
1.064212 0.008890046 0.0075159115
1.216242 0.0067180769 0.0070426329
1.368273 0.0055616041 0.0064911201
1.520303 0.0057118758 0.0059341851
1.672333 0.0051673344 0.0052904953
1.824363 0.0040557882 0.0067188515
1.976394 0.0088001928 0.0054136561
2.128424 0.0066228015 0.0041990885
&
@target G0.S1
@type xydy
-1.446924 -0.0056909617 0.0055980101
-1.302231 -0.0099179358 0.0067692003
-1.157539 -0.012204545 0.0084221896
-1.012847 -0.011021736 0.0097033725
-0.868154 -0.0081526299 0.011329251
-0.723462 0.0094276161 0.0064399967
-0.578769 0.022741384 0.0083958533
-0.434077 0.050753898 0.0089055379
-0.289385 0.096263001 0.007808709
-0.144692 0.14781241 0.0082502291
0 0.17086286 0.0087320283
0.144692 0.14781241 0.0082502291
0.289385 0.096263001 0.007808709
0.434077 0.050753898 0.0089055379
0.578769 0.022741384 0.0083958533
0.723462 0.0094276161 0.0064399967
0.868154 -0.0081526299 0.011329251
1.012847 -0.011021736 0.0097033725
1.157539 -0.012204545 0.0084221896
1.302231 -0.0099179358 0.0067692003
1.446924 -0.0056909617 0.0055980101
&
@target G0.S2
@type xydy
-1.773209 -0.0046847607 0.0031665512
-1.646551 -0.0025902513 0.0055120299
-1.519894 0.0020596525 0.0052587368
-1.393236 0.0025887021 0.0060891044
-1.266578 0.0047684171 0.0066878676
-1.13992 0.0042471135 0.0072757865
-1.013262 0.0071944539 0.0078195534
-0.886605 0.013440027 0.0082750162
-0.759947 0.02034788 0.0086902
-0.633289 0.034246468 0.0090682032
-0.506631 0.050523068 0.0094020544
-0.379973 0.080614599 0.0097018233
-0.253316 0.12550015 0.010057363
-0.126658 0.16969322 0.010546134
0 0.19197139 0.011137926
0.126658 0.16969322 0.010546134
0.253316 0.12550015 0.010057363
0.379973 0.080614599 0.0097018233
0.506631 0.050523068 0.0094020544
0.633289 0.034246468 0.0090682032
0.759947 0.02034788 0.0086902
0.886605 0.013440027 0.0082750162
1.013262 0.0071944539 0.0078195534
1.13992 0.0042471135 0.0072757865
1.266578 0.0047684171 0.0066878676
1.393236 0.0025887021 0.0060891044
1.519894 0.0020596525 0.0052587368
1.646551 -0.0025902513 0.0055120299
1.773209 -0.0046847607 0.0031665512
&
@target G0.S3
@type xydy
-1.329687 0.0089868706 0.014309899
-1.23471 0.015177447 0.016143369
-1.139732 0.020763064 0.018814178
-1.044754 0.024890889 0.021494283
-0.949777 0.029909501 0.023917221
-0.854799 0.029581072 0.026395931
-0.759821 0.027644581 0.029553187
-0.664844 0.025013276 0.031622134
-0.569866 0.034814247 0.031567138
-0.474888 0.045215531 0.03294592
-0.379911 0.058504512 0.034450961
-0.284933 0.081439545 0.035762354
-0.189955 0.10848381 0.037739124
-0.094978 0.12597498 0.038925032
0 0.12399898 0.04080033
0.094978 0.12597498 0.038925032
0.189955 0.10848381 0.037739124
0.284933 0.081439545 0.035762354
0.379911 0.058504512 0.034450961
0.474888 0.045215531 0.03294592
0.569866 0.034814247 0.031567138
0.664844 0.025013276 0.031622134
0.759821 0.027644581 0.029553187
0.854799 0.029581072 0.026395931
0.949777 0.029909501 0.023917221
1.044754 0.024890889 0.021494283
1.139732 0.020763064 0.018814178
1.23471 0.015177447 0.016143369
1.329687 0.0089868706 0.014309899
&
@target G0.S4
@type xydy
-1.328956 0.22870354 0.10684167
-1.255125 0.24597085 0.11990679
-1.181294 0.17240973 0.088221138
-1.107463 0.18435556 0.09646672
-1.033632 0.19368945 0.10454189
-0.959801 0.19289471 0.11229096
-0.88597 0.1938707 0.11983088
-0.81214 0.18826804 0.12651952
-0.738309 0.17879937 0.13288128
-0.664478 0.19452833 0.14040494
-0.590647 0.2012286 0.14671248
-0.516816 0.21901101 0.15484265
-0.442985 0.22971749 0.16079542
-0.369154 0.24914669 0.16581559
-0.295323 0.28815616 0.17042444
-0.221493 0.34075127 0.18006352
-0.147662 0.36573744 0.18557322
-0.073831 0.40160126 0.19186914
0 0.43990352 0.20703885
0.073831 0.40160126 0.19186914
0.147662 0.36573744 0.18557322
0.221493 0.34075127 0.18006352
0.295323 0.28815616 0.17042444
0.369154 0.24914669 0.16581559
0.442985 0.22971749 0.16079542
0.516816 0.21901101 0.15484265
0.590647 0.2012286 0.14671248
0.664478 0.19452833 0.14040494
0.738309 0.17879937 0.13288128
0.81214 0.18826804 0.12651952
0.88597 0.1938707 0.11983088
0.959801 0.19289471 0.11229096
1.033632 0.19368945 0.10454189
1.107463 0.18435556 0.09646672
1.181294 0.17240973 0.088221138
1.255125 0.24597085 0.11990679
1.328956 0.22870354 0.10684167
&


==> anc/MC_1064_0532.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 05:58:25 2024"
@with string
@    string on
@    string loctype view
@    string 0.90290037831, 0.771752837327
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\xb\f{}=6.3942\n\nd=7a=1.064fm\n\nx\sl\N=0.532fm"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2.5, -0.41, 2.5, 0.41
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Symbol}Ѵ \f{}E\sx\N(x\st\N)  [GeV\S2\N/fm]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.700000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 3.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 3.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 3.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/Desktop/figures-rev/CURL_E_6.3942_1.064_0.532.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 15
@    s1 symbol pattern 1
@    s1 symbol fill color 15
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 15
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 15
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/Desktop/figures-rev/FIT_FUNCTION.DAT"
@    s1 legend  ""
@target G0.S0
@type xydy
-2.052409 -0.017031057 0.013934219
-1.900379 0.032160479 0.019184436
-1.748348 0.019558566 0.019829675
-1.596318 0.0050960715 0.017893183
-1.444288 0.019055078 0.01788931
-1.292257 0.022041148 0.020166624
-1.140227 -0.014484183 0.012332354
-0.988197 -0.0093594516 0.017415257
-0.836167 -0.041745338 0.019491176
-0.684136 -0.075864772 0.011938858
-0.532106 -0.17903175 0.011938858
-0.380076 -0.30256908 0.011989207
-0.228045 -0.32954596 0.012086806
-0.076015 -0.16451504 0.015278145
0.076015 0.16451504 0.015278145
0.228045 0.32954596 0.012086806
0.380076 0.30256908 0.011989207
0.532106 0.17903175 0.011938858
0.684136 0.075864772 0.011938858
0.836167 0.041745338 0.019491176
0.988197 0.0093594516 0.017415257
1.140227 0.014484183 0.012332354
1.292257 -0.022041148 0.020166624
1.444288 -0.019055078 0.01788931
1.596318 -0.0050960715 0.017893183
1.748348 -0.019558566 0.019829675
1.900379 -0.032160479 0.019184436
2.052409 0.017031057 0.013934219
&
@target G0.S1
@type xy
-2.4000001 -1.4322087e-05
-2.3975759 -1.45029e-05
-2.3951516 -1.4685996e-05
-2.3927274 -1.4871404e-05
-2.3903031 -1.5059152e-05
-2.3878789 -1.5249271e-05
-2.3854546 -1.5441789e-05
-2.3830304 -1.5636739e-05
-2.3806062 -1.5834149e-05
-2.3781819 -1.6034051e-05
-2.3757577 -1.6236477e-05
-2.3733334 -1.6441459e-05
-2.3709092 -1.6649029e-05
-2.3684849 -1.6859219e-05
-2.3660607 -1.7072062e-05
-2.3636365 -1.7287593e-05
-2.3612122 -1.7505844e-05
-2.358788 -1.7726851e-05
-2.3563637 -1.7950648e-05
-2.3539395 -1.817727e-05
-2.3515152 -1.8406753e-05
-2.349091 -1.8639134e-05
-2.3466668 -1.8874448e-05
-2.3442425 -1.9112733e-05
-2.3418183 -1.9354025e-05
-2.339394 -1.9598365e-05
-2.3369698 -1.9845788e-05
-2.3345455 -2.0096336e-05
-2.3321213 -2.0350046e-05
-2.3296971 -2.0606959e-05
-2.3272728 -2.0867116e-05
-2.3248486 -2.1130557e-05
-2.3224243 -2.1397324e-05
-2.3200001 -2.1667459e-05
-2.3175758 -2.1941003e-05
-2.3151516 -2.2218002e-05
-2.3127274 -2.2498497e-05
-2.3103031 -2.2782533e-05
-2.3078789 -2.3070155e-05
-2.3054546 -2.3361408e-05
-2.3030304 -2.3656338e-05
-2.3006062 -2.3954991e-05
-2.2981819 -2.4257414e-05
-2.2957577 -2.4563656e-05
-2.2933334 -2.4873763e-05
-2.2909092 -2.5187785e-05
-2.2884849 -2.5505772e-05
-2.2860607 -2.5827773e-05
-2.2836365 -2.6153839e-05
-2.2812122 -2.6484021e-05
-2.278788 -2.6818372e-05
-2.2763637 -2.7156943e-05
-2.2739395 -2.7499789e-05
-2.2715152 -2.7846963e-05
-2.269091 -2.819852e-05
-2.2666668 -2.8554515e-05
-2.2642425 -2.8915003e-05
-2.2618183 -2.9280043e-05
-2.259394 -2.9649691e-05
-2.2569698 -3.0024006e-05
-2.2545455 -3.0403046e-05
-2.2521213 -3.0786871e-05
-2.2496971 -3.1175542e-05
-2.2472728 -3.1569119e-05
-2.2448486 -3.1967665e-05
-2.2424243 -3.2371242e-05
-2.2400001 -3.2779913e-05
-2.2375758 -3.3193744e-05
-2.2351516 -3.3612799e-05
-2.2327274 -3.4037145e-05
-2.2303031 -3.4466847e-05
-2.2278789 -3.4901973e-05
-2.2254546 -3.5342593e-05
-2.2230304 -3.5788775e-05
-2.2206061 -3.624059e-05
-2.2181819 -3.6698109e-05
-2.2157577 -3.7161403e-05
-2.2133334 -3.7630546e-05
-2.2109092 -3.8105611e-05
-2.2084849 -3.8586673e-05
-2.2060607 -3.9073808e-05
-2.2036365 -3.9567093e-05
-2.2012122 -4.0066605e-05
-2.198788 -4.0572423e-05
-2.1963637 -4.1084626e-05
-2.1939395 -4.1603295e-05
-2.1915152 -4.2128511e-05
-2.189091 -4.2660358e-05
-2.1866668 -4.3198919e-05
-2.1842425 -4.3744278e-05
-2.1818183 -4.4296522e-05
-2.179394 -4.4855737e-05
-2.1769698 -4.5422012e-05
-2.1745455 -4.5995435e-05
-2.1721213 -4.6576097e-05
-2.1696971 -4.7164089e-05
-2.1672728 -4.7759503e-05
-2.1648486 -4.8362434e-05
-2.1624243 -4.8972976e-05
-2.1600001 -4.9591225e-05
-2.1575758 -5.0217279e-05
-2.1551516 -5.0851235e-05
-2.1527274 -5.1493195e-05
-2.1503031 -5.2143258e-05
-2.1478789 -5.2801528e-05
-2.1454546 -5.3468107e-05
-2.1430304 -5.41431e-05
-2.1406061 -5.4826614e-05
-2.1381819 -5.5518757e-05
-2.1357577 -5.6219637e-05
-2.1333334 -5.6929364e-05
-2.1309092 -5.7648051e-05
-2.1284849 -5.8375809e-05
-2.1260607 -5.9112755e-05
-2.1236364 -5.9859003e-05
-2.1212122 -6.0614671e-05
-2.118788 -6.1379878e-05
-2.1163637 -6.2154745e-05
-2.1139395 -6.2939392e-05
-2.1115152 -6.3733945e-05
-2.109091 -6.4538528e-05
-2.1066668 -6.5353266e-05
-2.1042425 -6.617829e-05
-2.1018183 -6.7013727e-05
-2.099394 -6.7859711e-05
-2.0969698 -6.8716373e-05
-2.0945455 -6.9583849e-05
-2.0921213 -7.0462275e-05
-2.0896971 -7.135179e-05
-2.0872728 -7.2252533e-05
-2.0848486 -7.3164646e-05
-2.0824243 -7.4088272e-05
-2.0800001 -7.5023557e-05
-2.0775758 -7.5970648e-05
-2.0751516 -7.6929695e-05
-2.0727274 -7.7900847e-05
-2.0703031 -7.8884257e-05
-2.0678789 -7.9880081e-05
-2.0654546 -8.0888475e-05
-2.0630304 -8.1909598e-05
-2.0606061 -8.2943609e-05
-2.0581819 -8.3990673e-05
-2.0557577 -8.5050954e-05
-2.0533334 -8.6124618e-05
-2.0509092 -8.7211834e-05
-2.0484849 -8.8312774e-05
-2.0460607 -8.942761e-05
-2.0436364 -9.0556518e-05
-2.0412122 -9.1699676e-05
-2.038788 -9.2857263e-05
-2.0363637 -9.4029461e-05
-2.0339395 -9.5216456e-05
-2.0315152 -9.6418433e-05
-2.029091 -9.7635581e-05
-2.0266667 -9.8868093e-05
-2.0242425 -0.00010011616
-2.0218183 -0.00010137998
-2.019394 -0.00010265976
-2.0169698 -0.00010395568
-2.0145455 -0.00010526797
-2.0121213 -0.00010659682
-2.009697 -0.00010794244
-2.0072728 -0.00010930504
-2.0048486 -0.00011068485
-2.0024243 -0.00011208207
-2.0000001 -0.00011349692
-1.9975758 -0.00011492963
-1.9951516 -0.00011638043
-1.9927274 -0.00011784954
-1.9903031 -0.00011933719
-1.9878789 -0.00012084362
-1.9854546 -0.00012236906
-1.9830304 -0.00012391375
-1.9806061 -0.00012547794
-1.9781819 -0.00012706187
-1.9757577 -0.00012866579
-1.9733334 -0.00013028996
-1.9709092 -0.00013193463
-1.9684849 -0.00013360005
-1.9660607 -0.00013528649
-1.9636364 -0.00013699422
-1.9612122 -0.0001387235
-1.958788 -0.00014047461
-1.9563637 -0.00014224782
-1.9539395 -0.0001440434
-1.9515152 -0.00014586165
-1.949091 -0.00014770285
-1.9466667 -0.00014956728
-1.9442425 -0.00015145525
-1.9418183 -0.00015336704
-1.939394 -0.00015530296
-1.9369698 -0.00015726331
-1.9345455 -0.0001592484
-1.9321213 -0.00016125855
-1.929697 -0.00016329406
-1.9272728 -0.00016535526
-1.9248486 -0.00016744248
-1.9224243 -0.00016955604
-1.9200001 -0.00017169627
-1.9175758 -0.00017386351
-1.9151516 -0.0001760581
-1.9127273 -0.00017828039
-1.9103031 -0.00018053072
-1.9078789 -0.00018280945
-1.9054546 -0.00018511694
-1.9030304 -0.00018745354
-1.9006061 -0.00018981964
-1.8981819 -0.00019221559
-1.8957577 -0.00019464178
-1.8933334 -0.00019709859
-1.8909092 -0.00019958639
-1.8884849 -0.0002021056
-1.8860607 -0.00020465659
-1.8836364 -0.00020723978
-1.8812122 -0.00020985556
-1.878788 -0.00021250435
-1.8763637 -0.00021518657
-1.8739395 -0.00021790263
-1.8715152 -0.00022065297
-1.869091 -0.00022343801
-1.8666667 -0.00022625819
-1.8642425 -0.00022911397
-1.8618183 -0.00023200577
-1.859394 -0.00023493407
-1.8569698 -0.00023789932
-1.8545455 -0.00024090198
-1.8521213 -0.00024394253
-1.849697 -0.00024702145
-1.8472728 -0.00025013921
-1.8448486 -0.00025329632
-1.8424243 -0.00025649326
-1.8400001 -0.00025973054
-1.8375758 -0.00026300866
-1.8351516 -0.00026632815
-1.8327273 -0.00026968952
-1.8303031 -0.0002730933
-1.8278789 -0.00027654003
-1.8254546 -0.00028003025
-1.8230304 -0.0002835645
-1.8206061 -0.00028714334
-1.8181819 -0.00029076734
-1.8157576 -0.00029443705
-1.8133334 -0.00029815307
-1.8109092 -0.00030191597
-1.8084849 -0.00030572635
-1.8060607 -0.0003095848
-1.8036364 -0.00031349192
-1.8012122 -0.00031744834
-1.798788 -0.00032145467
-1.7963637 -0.00032551155
-1.7939395 -0.0003296196
-1.7915152 -0.00033377949
-1.789091 -0.00033799184
-1.7866667 -0.00034225734
-1.7842425 -0.00034657666
-1.7818183 -0.00035095045
-1.779394 -0.00035537943
-1.7769698 -0.00035986427
-1.7745455 -0.00036440569
-1.7721213 -0.0003690044
-1.769697 -0.00037366112
-1.7672728 -0.00037837657
-1.7648486 -0.00038315151
-1.7624243 -0.00038798669
-1.7600001 -0.00039288285
-1.7575758 -0.00039784077
-1.7551516 -0.00040286123
-1.7527273 -0.00040794501
-1.7503031 -0.00041309292
-1.7478789 -0.00041830575
-1.7454546 -0.00042358434
-1.7430304 -0.00042892951
-1.7406061 -0.00043434209
-1.7381819 -0.00043982294
-1.7357576 -0.00044537291
-1.7333334 -0.00045099289
-1.7309092 -0.00045668374
-1.7284849 -0.00046244637
-1.7260607 -0.00046828167
-1.7236364 -0.00047419056
-1.7212122 -0.00048017398
-1.7187879 -0.00048623285
-1.7163637 -0.00049236813
-1.7139395 -0.00049858078
-1.7115152 -0.00050487178
-1.709091 -0.00051124211
-1.7066667 -0.00051769277
-1.7042425 -0.00052422478
-1.7018182 -0.00053083916
-1.699394 -0.00053753694
-1.6969698 -0.00054431918
-1.6945455 -0.00055118693
-1.6921213 -0.00055814129
-1.689697 -0.00056518333
-1.6872728 -0.00057231417
-1.6848486 -0.00057953491
-1.6824243 -0.00058684669
-1.6800001 -0.00059425067
-1.6775758 -0.00060174799
-1.6751516 -0.00060933984
-1.6727273 -0.0006170274
-1.6703031 -0.00062481188
-1.6678789 -0.0006326945
-1.6654546 -0.0006406765
-1.6630304 -0.00064875912
-1.6606061 -0.00065694364
-1.6581819 -0.00066523133
-1.6557576 -0.00067362349
-1.6533334 -0.00068212145
-1.6509092 -0.00069072652
-1.6484849 -0.00069944006
-1.6460607 -0.00070826344
-1.6436364 -0.00071719803
-1.6412122 -0.00072624524
-1.6387879 -0.00073540648
-1.6363637 -0.00074468319
-1.6339395 -0.00075407682
-1.6315152 -0.00076358884
-1.629091 -0.00077322074
-1.6266667 -0.00078297403
-1.6242425 -0.00079285024
-1.6218182 -0.00080285091
-1.619394 -0.0008129776
-1.6169698 -0.00082323192
-1.6145455 -0.00083361545
-1.6121213 -0.00084412982
-1.609697 -0.00085477668
-1.6072728 -0.0008655577
-1.6048485 -0.00087647456
-1.6024243 -0.00088752898
-1.6000001 -0.00089872267
-1.5975758 -0.00091005739
-1.5951516 -0.00092153492
-1.5927273 -0.00093315706
-1.5903031 -0.0009449256
-1.5878789 -0.00095684241
-1.5854546 -0.00096890934
-1.5830304 -0.00098112829
-1.5806061 -0.00099350115
-1.5781819 -0.0010060299
-1.5757576 -0.0010187164
-1.5733334 -0.0010315627
-1.5709092 -0.0010445709
-1.5684849 -0.0010577428
-1.5660607 -0.0010710807
-1.5636364 -0.0010845865
-1.5612122 -0.0010982625
-1.5587879 -0.0011121106
-1.5563637 -0.0011261332
-1.5539395 -0.0011403323
-1.5515152 -0.0011547103
-1.549091 -0.0011692693
-1.5466667 -0.0011840116
-1.5442425 -0.0011989395
-1.5418182 -0.0012140554
-1.539394 -0.0012293615
-1.5369698 -0.0012448604
-1.5345455 -0.0012605544
-1.5321213 -0.001276446
-1.529697 -0.0012925376
-1.5272728 -0.0013088318
-1.5248485 -0.0013253311
-1.5224243 -0.0013420381
-1.5200001 -0.0013589553
-1.5175758 -0.0013760855
-1.5151516 -0.0013934312
-1.5127273 -0.0014109953
-1.5103031 -0.0014287804
-1.5078788 -0.0014467893
-1.5054546 -0.0014650248
-1.5030304 -0.0014834898
-1.5006061 -0.0015021871
-1.4981819 -0.0015211196
-1.4957576 -0.0015402904
-1.4933334 -0.0015597023
-1.4909092 -0.0015793584
-1.4884849 -0.0015992619
-1.4860607 -0.0016194156
-1.4836364 -0.0016398229
-1.4812122 -0.0016604869
-1.4787879 -0.0016814107
-1.4763637 -0.0017025977
-1.4739395 -0.0017240512
-1.4715152 -0.0017457744
-1.469091 -0.0017677709
-1.4666667 -0.0017900439
-1.4642425 -0.0018125969
-1.4618182 -0.0018354335
-1.459394 -0.0018585573
-1.4569698 -0.0018819717
-1.4545455 -0.0019056804
-1.4521213 -0.0019296872
-1.449697 -0.0019539958
-1.4472728 -0.0019786099
-1.4448485 -0.0020035333
-1.4424243 -0.00202877
-1.4400001 -0.0020543238
-1.4375758 -0.0020801987
-1.4351516 -0.0021063987
-1.4327273 -0.0021329279
-1.4303031 -0.0021597905
-1.4278788 -0.0021869905
-1.4254546 -0.0022145322
-1.4230304 -0.0022424198
-1.4206061 -0.0022706578
-1.4181819 -0.0022992504
-1.4157576 -0.0023282021
-1.4133334 -0.0023575173
-1.4109091 -0.0023872007
-1.4084849 -0.0024172569
-1.4060607 -0.0024476903
-1.4036364 -0.0024785059
-1.4012122 -0.0025097083
-1.3987879 -0.0025413024
-1.3963637 -0.0025732931
-1.3939394 -0.0026056853
-1.3915152 -0.002638484
-1.389091 -0.0026716943
-1.3866667 -0.0027053213
-1.3842425 -0.0027393702
-1.3818182 -0.0027738464
-1.379394 -0.002808755
-1.3769698 -0.0028441016
-1.3745455 -0.0028798915
-1.3721213 -0.0029161303
-1.369697 -0.0029528236
-1.3672728 -0.002989977
-1.3648485 -0.0030275963
-1.3624243 -0.0030656872
-1.3600001 -0.0031042557
-1.3575758 -0.0031433077
-1.3551516 -0.0031828492
-1.3527273 -0.0032228862
-1.3503031 -0.003263425
-1.3478788 -0.0033044718
-1.3454546 -0.003346033
-1.3430304 -0.0033881148
-1.3406061 -0.0034307238
-1.3381819 -0.0034738665
-1.3357576 -0.0035175497
-1.3333334 -0.0035617798
-1.3309091 -0.0036065639
-1.3284849 -0.0036519087
-1.3260607 -0.0036978212
-1.3236364 -0.0037443085
-1.3212122 -0.0037913776
-1.3187879 -0.0038390359
-1.3163637 -0.0038872906
-1.3139394 -0.0039361491
-1.3115152 -0.0039856189
-1.309091 -0.0040357076
-1.3066667 -0.0040864228
-1.3042425 -0.0041377723
-1.3018182 -0.004189764
-1.299394 -0.0042424059
-1.2969697 -0.0042957058
-1.2945455 -0.0043496722
-1.2921213 -0.004404313
-1.289697 -0.0044596368
-1.2872728 -0.0045156519
-1.2848485 -0.0045723669
-1.2824243 -0.0046297905
-1.2800001 -0.0046879314
-1.2775758 -0.0047467984
-1.2751516 -0.0048064006
-1.2727273 -0.004866747
-1.2703031 -0.0049278468
-1.2678788 -0.0049897093
-1.2654546 -0.0050523439
-1.2630304 -0.0051157602
-1.2606061 -0.0051799677
-1.2581819 -0.0052449762
-1.2557576 -0.0053107957
-1.2533334 -0.005377436
-1.2509091 -0.0054449073
-1.2484849 -0.0055132198
-1.2460607 -0.0055823839
-1.2436364 -0.0056524101
-1.2412122 -0.0057233089
-1.2387879 -0.0057950911
-1.2363637 -0.0058677675
-1.2339394 -0.0059413491
-1.2315152 -0.0060158471
-1.229091 -0.0060912727
-1.2266667 -0.0061676372
-1.2242425 -0.0062449523
-1.2218182 -0.0063232295
-1.219394 -0.0064024806
-1.2169697 -0.0064827176
-1.2145455 -0.0065639526
-1.2121213 -0.0066461977
-1.209697 -0.0067294654
-1.2072728 -0.0068137681
-1.2048485 -0.0068991185
-1.2024243 -0.0069855295
-1.2 -0.0070730139
-1.1975758 -0.0071615849
-1.1951516 -0.0072512557
-1.1927273 -0.0073420399
-1.1903031 -0.0074339509
-1.1878788 -0.0075270024
-1.1854546 -0.0076212085
-1.1830304 -0.0077165832
-1.1806061 -0.0078131406
-1.1781819 -0.0079108952
-1.1757576 -0.0080098616
-1.1733334 -0.0081100544
-1.1709091 -0.0082114886
-1.1684849 -0.0083141793
-1.1660607 -0.0084181417
-1.1636364 -0.0085233913
-1.1612122 -0.0086299436
-1.1587879 -0.0087378145
-1.1563637 -0.0088470199
-1.1539394 -0.008957576
-1.1515152 -0.0090694991
-1.149091 -0.0091828058
-1.1466667 -0.0092975128
-1.1442425 -0.009413637
-1.1418182 -0.0095311955
-1.139394 -0.0096502057
-1.1369697 -0.009770685
-1.1345455 -0.0098926511
-1.1321213 -0.010016122
-1.129697 -0.010141116
-1.1272728 -0.010267651
-1.1248485 -0.010395746
-1.1224243 -0.010525419
-1.12 -0.010656689
-1.1175758 -0.010789577
-1.1151516 -0.0109241
-1.1127273 -0.011060279
-1.1103031 -0.011198133
-1.1078788 -0.011337682
-1.1054546 -0.011478948
-1.1030303 -0.01162195
-1.1006061 -0.011766708
-1.0981819 -0.011913245
-1.0957576 -0.01206158
-1.0933334 -0.012211737
-1.0909091 -0.012363735
-1.0884849 -0.012517598
-1.0860606 -0.012673347
-1.0836364 -0.012831005
-1.0812122 -0.012990594
-1.0787879 -0.013152137
-1.0763637 -0.013315658
-1.0739394 -0.01348118
-1.0715152 -0.013648726
-1.069091 -0.013818321
-1.0666667 -0.013989988
-1.0642425 -0.014163753
-1.0618182 -0.014339639
-1.059394 -0.014517672
-1.0569697 -0.014697877
-1.0545455 -0.014880279
-1.0521213 -0.015064905
-1.049697 -0.015251781
-1.0472728 -0.015440932
-1.0448485 -0.015632385
-1.0424243 -0.015826168
-1.04 -0.016022308
-1.0375758 -0.016220832
-1.0351516 -0.016421767
-1.0327273 -0.016625143
-1.0303031 -0.016830987
-1.0278788 -0.017039328
-1.0254546 -0.017250194
-1.0230303 -0.017463617
-1.0206061 -0.017679624
-1.0181819 -0.017898246
-1.0157576 -0.018119513
-1.0133334 -0.018343455
-1.0109091 -0.018570104
-1.0084849 -0.01879949
-1.0060606 -0.019031646
-1.0036364 -0.019266602
-1.0012122 -0.019504391
-0.99878792 -0.019745045
-0.99636368 -0.019988597
-0.99393943 -0.020235081
-0.99151519 -0.020484529
-0.98909095 -0.020736975
-0.98666671 -0.020992454
-0.98424246 -0.021251
-0.98181822 -0.021512648
-0.97939398 -0.021777432
-0.97696974 -0.022045389
-0.97454549 -0.022316554
-0.97212125 -0.022590963
-0.96969701 -0.022868652
-0.96727277 -0.02314966
-0.96484852 -0.023434022
-0.96242428 -0.023721776
-0.96000004 -0.024012961
-0.9575758 -0.024307614
-0.95515155 -0.024605775
-0.95272731 -0.024907481
-0.95030307 -0.025212774
-0.94787883 -0.025521691
-0.94545458 -0.025834274
-0.94303034 -0.026150563
-0.9406061 -0.026470598
-0.93818186 -0.026794422
-0.93575761 -0.027122075
-0.93333337 -0.027453599
-0.93090913 -0.027789037
-0.92848489 -0.028128432
-0.92606064 -0.028471826
-0.9236364 -0.028819263
-0.92121216 -0.029170786
-0.91878792 -0.029526441
-0.91636367 -0.029886271
-0.91393943 -0.030250322
-0.91151519 -0.030618639
-0.90909095 -0.030991267
-0.9066667 -0.031368253
-0.90424246 -0.031749643
-0.90181822 -0.032135484
-0.89939398 -0.032525823
-0.89696973 -0.032920708
-0.89454549 -0.033320187
-0.89212125 -0.033724308
-0.88969701 -0.034133121
-0.88727276 -0.034546673
-0.88484852 -0.034965015
-0.88242428 -0.035388196
-0.88000003 -0.035816268
-0.87757579 -0.036249279
-0.87515155 -0.036687282
-0.87272731 -0.037130328
-0.87030306 -0.037578469
-0.86787882 -0.038031756
-0.86545458 -0.038490242
-0.86303034 -0.038953981
-0.86060609 -0.039423024
-0.85818185 -0.039897426
-0.85575761 -0.040377241
-0.85333337 -0.040862523
-0.85090912 -0.041353327
-0.84848488 -0.041849707
-0.84606064 -0.042351719
-0.8436364 -0.042859418
-0.84121215 -0.043372862
-0.83878791 -0.043892104
-0.83636367 -0.044417204
-0.83393943 -0.044948217
-0.83151518 -0.0454852
-0.82909094 -0.046028212
-0.8266667 -0.04657731
-0.82424246 -0.047132553
-0.82181821 -0.047693998
-0.81939397 -0.048261705
-0.81696973 -0.048835734
-0.81454549 -0.049416142
-0.81212124 -0.05000299
-0.809697 -0.050596338
-0.80727276 -0.051196245
-0.80484852 -0.051802773
-0.80242427 -0.052415982
-0.80000003 -0.053035932
-0.79757579 -0.053662685
-0.79515155 -0.054296302
-0.7927273 -0.054936844
-0.79030306 -0.055584374
-0.78787882 -0.056238953
-0.78545458 -0.056900642
-0.78303033 -0.057569505
-0.78060609 -0.058245604
-0.77818185 -0.058929
-0.77575761 -0.059619757
-0.77333336 -0.060317937
-0.77090912 -0.061023603
-0.76848488 -0.061736818
-0.76606064 -0.062457645
-0.76363639 -0.063186147
-0.76121215 -0.063922386
-0.75878791 -0.064666427
-0.75636367 -0.065418331
-0.75393942 -0.066178162
-0.75151518 -0.066945983
-0.74909094 -0.067721857
-0.7466667 -0.068505846
-0.74424245 -0.069298014
-0.74181821 -0.070098424
-0.73939397 -0.070907137
-0.73696973 -0.071724217
-0.73454548 -0.072549725
-0.73212124 -0.073383723
-0.729697 -0.074226274
-0.72727276 -0.075077439
-0.72484851 -0.075937279
-0.72242427 -0.076805856
-0.72000003 -0.07768323
-0.71757579 -0.078569462
-0.71515154 -0.079464611
-0.7127273 -0.080368738
-0.71030306 -0.081281902
-0.70787882 -0.082204161
-0.70545457 -0.083135573
-0.70303033 -0.084076198
-0.70060609 -0.085026091
-0.69818185 -0.085985311
-0.6957576 -0.086953912
-0.69333336 -0.08793195
-0.69090912 -0.08891948
-0.68848488 -0.089916557
-0.68606063 -0.090923233
-0.68363639 -0.091939561
-0.68121215 -0.092965593
-0.67878791 -0.09400138
-0.67636366 -0.095046972
-0.67393942 -0.096102418
-0.67151518 -0.097167766
-0.66909094 -0.098243063
-0.66666669 -0.099328355
-0.66424245 -0.10042369
-0.66181821 -0.1015291
-0.65939397 -0.10264465
-0.65696972 -0.10377036
-0.65454548 -0.10490627
-0.65212124 -0.10605244
-0.649697 -0.10720888
-0.64727275 -0.10837565
-0.64484851 -0.10955277
-0.64242427 -0.11074028
-0.64000003 -0.1119382
-0.63757578 -0.11314657
-0.63515154 -0.11436542
-0.6327273 -0.11559477
-0.63030306 -0.11683464
-0.62787881 -0.11808506
-0.62545457 -0.11934605
-0.62303033 -0.12061762
-0.62060609 -0.1218998
-0.61818184 -0.12319259
-0.6157576 -0.124496
-0.61333336 -0.12581006
-0.61090912 -0.12713476
-0.60848487 -0.12847011
-0.60606063 -0.12981611
-0.60363639 -0.13117276
-0.60121215 -0.13254006
-0.5987879 -0.133918
-0.59636366 -0.13530658
-0.59393942 -0.13670578
-0.59151518 -0.13811559
-0.58909093 -0.13953598
-0.58666669 -0.14096695
-0.58424245 -0.14240847
-0.5818182 -0.1438605
-0.57939396 -0.14532303
-0.57696972 -0.14679601
-0.57454548 -0.14827941
-0.57212123 -0.14977319
-0.56969699 -0.1512773
-0.56727275 -0.1527917
-0.56484851 -0.15431633
-0.56242426 -0.15585114
-0.56000002 -0.15739607
-0.55757578 -0.15895105
-0.55515154 -0.16051601
-0.55272729 -0.16209089
-0.55030305 -0.1636756
-0.54787881 -0.16527006
-0.54545457 -0.16687419
-0.54303032 -0.16848789
-0.54060608 -0.17011108
-0.53818184 -0.17174364
-0.5357576 -0.17338547
-0.53333335 -0.17503646
-0.53090911 -0.1766965
-0.52848487 -0.17836546
-0.52606063 -0.18004321
-0.52363638 -0.18172963
-0.52121214 -0.18342457
-0.5187879 -0.18512789
-0.51636366 -0.18683945
-0.51393941 -0.18855907
-0.51151517 -0.19028661
-0.50909093 -0.1920219
-0.50666669 -0.19376475
-0.50424244 -0.195515
-0.5018182 -0.19727244
-0.49939396 -0.1990369
-0.49696972 -0.20080816
-0.49454547 -0.20258602
-0.49212123 -0.20437027
-0.48969699 -0.20616068
-0.48727275 -0.20795703
-0.4848485 -0.20975907
-0.48242426 -0.21156658
-0.48000002 -0.21337929
-0.47757578 -0.21519694
-0.47515153 -0.21701928
-0.47272729 -0.21884603
-0.47030305 -0.22067691
-0.46787881 -0.22251163
-0.46545456 -0.22434988
-0.46303032 -0.22619138
-0.46060608 -0.22803579
-0.45818184 -0.22988281
-0.45575759 -0.23173209
-0.45333335 -0.23358331
-0.45090911 -0.23543611
-0.44848487 -0.23729014
-0.44606062 -0.23914503
-0.44363638 -0.24100041
-0.44121214 -0.2428559
-0.4387879 -0.2447111
-0.43636365 -0.24656562
-0.43393941 -0.24841904
-0.43151517 -0.25027096
-0.42909093 -0.25212092
-0.42666668 -0.25396852
-0.42424244 -0.25581328
-0.4218182 -0.25765477
-0.41939396 -0.25949251
-0.41696971 -0.26132603
-0.41454547 -0.26315485
-0.41212123 -0.26497846
-0.40969699 -0.26679638
-0.40727274 -0.26860808
-0.4048485 -0.27041305
-0.40242426 -0.27221074
-0.40000002 -0.27400063
-0.39757577 -0.27578216
-0.39515153 -0.27755477
-0.39272729 -0.27931788
-0.39030305 -0.28107093
-0.3878788 -0.28281332
-0.38545456 -0.28454445
-0.38303032 -0.28626371
-0.38060608 -0.28797049
-0.37818183 -0.28966416
-0.37575759 -0.29134409
-0.37333335 -0.29300963
-0.37090911 -0.29466012
-0.36848486 -0.29629491
-0.36606062 -0.29791332
-0.36363638 -0.29951467
-0.36121214 -0.30109828
-0.35878789 -0.30266344
-0.35636365 -0.30420945
-0.35393941 -0.3057356
-0.35151517 -0.30724116
-0.34909092 -0.30872541
-0.34666668 -0.3101876
-0.34424244 -0.31162699
-0.3418182 -0.31304283
-0.33939395 -0.31443435
-0.33696971 -0.3158008
-0.33454547 -0.3171414
-0.33212123 -0.31845536
-0.32969698 -0.31974191
-0.32727274 -0.32100025
-0.3248485 -0.32222958
-0.32242426 -0.3234291
-0.32000001 -0.324598
-0.31757577 -0.32573548
-0.31515153 -0.3268407
-0.31272729 -0.32791286
-0.31030304 -0.32895112
-0.3078788 -0.32995466
-0.30545456 -0.33092264
-0.30303032 -0.33185423
-0.30060607 -0.3327486
-0.29818183 -0.33360491
-0.29575759 -0.33442231
-0.29333334 -0.33519996
-0.2909091 -0.33593703
-0.28848486 -0.33663267
-0.28606062 -0.33728604
-0.28363637 -0.3378963
-0.28121213 -0.33846261
-0.27878789 -0.33898413
-0.27636365 -0.33946003
-0.2739394 -0.33988947
-0.27151516 -0.34027163
-0.26909092 -0.34060567
-0.26666668 -0.34089078
-0.26424243 -0.34112614
-0.26181819 -0.34131094
-0.25939395 -0.34144438
-0.25696971 -0.34152565
-0.25454546 -0.34155397
-0.25212122 -0.34152855
-0.24969698 -0.34144862
-0.24727274 -0.34131341
-0.24484849 -0.34112217
-0.24242425 -0.34087414
-0.24000001 -0.34056861
-0.23757577 -0.34020484
-0.23515152 -0.33978211
-0.23272728 -0.33929975
-0.23030304 -0.33875705
-0.2278788 -0.33815335
-0.22545455 -0.337488
-0.22303031 -0.33676035
-0.22060607 -0.33596978
-0.21818183 -0.33511568
-0.21575758 -0.33419747
-0.21333334 -0.33321458
-0.2109091 -0.33216644
-0.20848486 -0.33105254
-0.20606061 -0.32987235
-0.20363637 -0.32862539
-0.20121213 -0.32731118
-0.19878789 -0.32592928
-0.19636364 -0.32447927
-0.1939394 -0.32296073
-0.19151516 -0.32137331
-0.18909092 -0.31971663
-0.18666667 -0.31799038
-0.18424243 -0.31619425
-0.18181819 -0.31432797
-0.17939395 -0.31239129
-0.1769697 -0.310384
-0.17454546 -0.30830589
-0.17212122 -0.30615682
-0.16969698 -0.30393663
-0.16727273 -0.30164524
-0.16484849 -0.29928257
-0.16242425 -0.29684857
-0.16000001 -0.29434324
-0.15757576 -0.2917666
-0.15515152 -0.2891187
-0.15272728 -0.28639962
-0.15030304 -0.28360949
-0.14787879 -0.28074846
-0.14545455 -0.27781672
-0.14303031 -0.27481448
-0.14060607 -0.271742
-0.13818182 -0.26859956
-0.13575758 -0.26538751
-0.13333334 -0.26210619
-0.1309091 -0.25875599
-0.12848485 -0.25533736
-0.12606061 -0.25185075
-0.12363637 -0.24829667
-0.12121213 -0.24467566
-0.11878788 -0.24098828
-0.11636364 -0.23723515
-0.1139394 -0.23341692
-0.11151516 -0.22953426
-0.10909091 -0.22558789
-0.10666667 -0.22157856
-0.10424243 -0.21750707
-0.10181819 -0.21337423
-0.099393943 -0.20918091
-0.096969701 -0.204928
-0.094545458 -0.20061642
-0.092121216 -0.19624714
-0.089696973 -0.19182116
-0.087272731 -0.18733951
-0.084848488 -0.18280324
-0.082424246 -0.17821346
-0.080000003 -0.1735713
-0.077575761 -0.16887791
-0.075151518 -0.1641345
-0.072727276 -0.15934227
-0.070303033 -0.15450248
-0.067878791 -0.14961643
-0.065454548 -0.14468541
-0.063030306 -0.13971077
-0.060606063 -0.13469388
-0.05818182 -0.12963612
-0.055757578 -0.12453892
-0.053333335 -0.11940373
-0.050909093 -0.11423201
-0.04848485 -0.10902526
-0.046060608 -0.10378499
-0.043636365 -0.098512738
-0.041212123 -0.093210066
-0.03878788 -0.087878548
-0.036363638 -0.082519784
-0.033939395 -0.077135386
-0.031515153 -0.071726986
-0.02909091 -0.066296233
-0.026666668 -0.060844786
-0.024242425 -0.055374323
-0.021818183 -0.049886532
-0.01939394 -0.044383112
-0.016969698 -0.038865774
-0.014545455 -0.033336237
-0.012121213 -0.027796228
-0.0096969701 -0.022247482
-0.0072727276 -0.01669174
-0.004848485 -0.011130746
-0.0024242425 -0.0055662489
3.4450741e-14 7.9105724e-14
0.0024242425 0.0055662489
0.004848485 0.011130746
0.0072727276 0.01669174
0.0096969701 0.022247482
0.012121213 0.027796228
0.014545455 0.033336237
0.016969698 0.038865774
0.01939394 0.044383112
0.021818183 0.049886532
0.024242425 0.055374323
0.026666668 0.060844786
0.02909091 0.066296233
0.031515153 0.071726986
0.033939395 0.077135386
0.036363638 0.082519784
0.03878788 0.087878548
0.041212123 0.093210066
0.043636365 0.098512738
0.046060608 0.10378499
0.04848485 0.10902526
0.050909093 0.11423201
0.053333335 0.11940373
0.055757578 0.12453892
0.05818182 0.12963612
0.060606063 0.13469388
0.063030306 0.13971077
0.065454548 0.14468541
0.067878791 0.14961643
0.070303033 0.15450248
0.072727276 0.15934227
0.075151518 0.1641345
0.077575761 0.16887791
0.080000003 0.1735713
0.082424246 0.17821346
0.084848488 0.18280324
0.087272731 0.18733951
0.089696973 0.19182116
0.092121216 0.19624714
0.094545458 0.20061642
0.096969701 0.204928
0.099393943 0.20918091
0.10181819 0.21337423
0.10424243 0.21750707
0.10666667 0.22157856
0.10909091 0.22558789
0.11151516 0.22953426
0.1139394 0.23341692
0.11636364 0.23723515
0.11878788 0.24098828
0.12121213 0.24467566
0.12363637 0.24829667
0.12606061 0.25185075
0.12848485 0.25533736
0.1309091 0.25875599
0.13333334 0.26210619
0.13575758 0.26538751
0.13818182 0.26859956
0.14060607 0.271742
0.14303031 0.27481448
0.14545455 0.27781672
0.14787879 0.28074846
0.15030304 0.28360949
0.15272728 0.28639962
0.15515152 0.2891187
0.15757576 0.2917666
0.16000001 0.29434324
0.16242425 0.29684857
0.16484849 0.29928257
0.16727273 0.30164524
0.16969698 0.30393663
0.17212122 0.30615682
0.17454546 0.30830589
0.1769697 0.310384
0.17939395 0.31239129
0.18181819 0.31432797
0.18424243 0.31619425
0.18666667 0.31799038
0.18909092 0.31971663
0.19151516 0.32137331
0.1939394 0.32296073
0.19636364 0.32447927
0.19878789 0.32592928
0.20121213 0.32731118
0.20363637 0.32862539
0.20606061 0.32987235
0.20848486 0.33105254
0.2109091 0.33216644
0.21333334 0.33321458
0.21575758 0.33419747
0.21818183 0.33511568
0.22060607 0.33596978
0.22303031 0.33676035
0.22545455 0.337488
0.2278788 0.33815335
0.23030304 0.33875705
0.23272728 0.33929975
0.23515152 0.33978211
0.23757577 0.34020484
0.24000001 0.34056861
0.24242425 0.34087414
0.24484849 0.34112217
0.24727274 0.34131341
0.24969698 0.34144862
0.25212122 0.34152855
0.25454546 0.34155397
0.25696971 0.34152565
0.25939395 0.34144438
0.26181819 0.34131094
0.26424243 0.34112614
0.26666668 0.34089078
0.26909092 0.34060567
0.27151516 0.34027163
0.2739394 0.33988947
0.27636365 0.33946003
0.27878789 0.33898413
0.28121213 0.33846261
0.28363637 0.3378963
0.28606062 0.33728604
0.28848486 0.33663267
0.2909091 0.33593703
0.29333334 0.33519996
0.29575759 0.33442231
0.29818183 0.33360491
0.30060607 0.3327486
0.30303032 0.33185423
0.30545456 0.33092264
0.3078788 0.32995466
0.31030304 0.32895112
0.31272729 0.32791286
0.31515153 0.3268407
0.31757577 0.32573548
0.32000001 0.324598
0.32242426 0.3234291
0.3248485 0.32222958
0.32727274 0.32100025
0.32969698 0.31974191
0.33212123 0.31845536
0.33454547 0.3171414
0.33696971 0.3158008
0.33939395 0.31443435
0.3418182 0.31304283
0.34424244 0.31162699
0.34666668 0.3101876
0.34909092 0.30872541
0.35151517 0.30724116
0.35393941 0.3057356
0.35636365 0.30420945
0.35878789 0.30266344
0.36121214 0.30109828
0.36363638 0.29951467
0.36606062 0.29791332
0.36848486 0.29629491
0.37090911 0.29466012
0.37333335 0.29300963
0.37575759 0.29134409
0.37818183 0.28966416
0.38060608 0.28797049
0.38303032 0.28626371
0.38545456 0.28454445
0.3878788 0.28281332
0.39030305 0.28107093
0.39272729 0.27931788
0.39515153 0.27755477
0.39757577 0.27578216
0.40000002 0.27400063
0.40242426 0.27221074
0.4048485 0.27041305
0.40727274 0.26860808
0.40969699 0.26679638
0.41212123 0.26497846
0.41454547 0.26315485
0.41696971 0.26132603
0.41939396 0.25949251
0.4218182 0.25765477
0.42424244 0.25581328
0.42666668 0.25396852
0.42909093 0.25212092
0.43151517 0.25027096
0.43393941 0.24841904
0.43636365 0.24656562
0.4387879 0.2447111
0.44121214 0.2428559
0.44363638 0.24100041
0.44606062 0.23914503
0.44848487 0.23729014
0.45090911 0.23543611
0.45333335 0.23358331
0.45575759 0.23173209
0.45818184 0.22988281
0.46060608 0.22803579
0.46303032 0.22619138
0.46545456 0.22434988
0.46787881 0.22251163
0.47030305 0.22067691
0.47272729 0.21884603
0.47515153 0.21701928
0.47757578 0.21519694
0.48000002 0.21337929
0.48242426 0.21156658
0.4848485 0.20975907
0.48727275 0.20795703
0.48969699 0.20616068
0.49212123 0.20437027
0.49454547 0.20258602
0.49696972 0.20080816
0.49939396 0.1990369
0.5018182 0.19727244
0.50424244 0.195515
0.50666669 0.19376475
0.50909093 0.1920219
0.51151517 0.19028661
0.51393941 0.18855907
0.51636366 0.18683945
0.5187879 0.18512789
0.52121214 0.18342457
0.52363638 0.18172963
0.52606063 0.18004321
0.52848487 0.17836546
0.53090911 0.1766965
0.53333335 0.17503646
0.5357576 0.17338547
0.53818184 0.17174364
0.54060608 0.17011108
0.54303032 0.16848789
0.54545457 0.16687419
0.54787881 0.16527006
0.55030305 0.1636756
0.55272729 0.16209089
0.55515154 0.16051601
0.55757578 0.15895105
0.56000002 0.15739607
0.56242426 0.15585114
0.56484851 0.15431633
0.56727275 0.1527917
0.56969699 0.1512773
0.57212123 0.14977319
0.57454548 0.14827941
0.57696972 0.14679601
0.57939396 0.14532303
0.5818182 0.1438605
0.58424245 0.14240847
0.58666669 0.14096695
0.58909093 0.13953598
0.59151518 0.13811559
0.59393942 0.13670578
0.59636366 0.13530658
0.5987879 0.133918
0.60121215 0.13254006
0.60363639 0.13117276
0.60606063 0.12981611
0.60848487 0.12847011
0.61090912 0.12713476
0.61333336 0.12581006
0.6157576 0.124496
0.61818184 0.12319259
0.62060609 0.1218998
0.62303033 0.12061762
0.62545457 0.11934605
0.62787881 0.11808506
0.63030306 0.11683464
0.6327273 0.11559477
0.63515154 0.11436542
0.63757578 0.11314657
0.64000003 0.1119382
0.64242427 0.11074028
0.64484851 0.10955277
0.64727275 0.10837565
0.649697 0.10720888
0.65212124 0.10605244
0.65454548 0.10490627
0.65696972 0.10377036
0.65939397 0.10264465
0.66181821 0.1015291
0.66424245 0.10042369
0.66666669 0.099328355
0.66909094 0.098243063
0.67151518 0.097167766
0.67393942 0.096102418
0.67636366 0.095046972
0.67878791 0.09400138
0.68121215 0.092965593
0.68363639 0.091939561
0.68606063 0.090923233
0.68848488 0.089916557
0.69090912 0.08891948
0.69333336 0.08793195
0.6957576 0.086953912
0.69818185 0.085985311
0.70060609 0.085026091
0.70303033 0.084076198
0.70545457 0.083135573
0.70787882 0.082204161
0.71030306 0.081281902
0.7127273 0.080368738
0.71515154 0.079464611
0.71757579 0.078569462
0.72000003 0.07768323
0.72242427 0.076805856
0.72484851 0.075937279
0.72727276 0.075077439
0.729697 0.074226274
0.73212124 0.073383723
0.73454548 0.072549725
0.73696973 0.071724217
0.73939397 0.070907137
0.74181821 0.070098424
0.74424245 0.069298014
0.7466667 0.068505846
0.74909094 0.067721857
0.75151518 0.066945983
0.75393942 0.066178162
0.75636367 0.065418331
0.75878791 0.064666427
0.76121215 0.063922386
0.76363639 0.063186147
0.76606064 0.062457645
0.76848488 0.061736818
0.77090912 0.061023603
0.77333336 0.060317937
0.77575761 0.059619757
0.77818185 0.058929
0.78060609 0.058245604
0.78303033 0.057569505
0.78545458 0.056900642
0.78787882 0.056238953
0.79030306 0.055584374
0.7927273 0.054936844
0.79515155 0.054296302
0.79757579 0.053662685
0.80000003 0.053035932
0.80242427 0.052415982
0.80484852 0.051802773
0.80727276 0.051196245
0.809697 0.050596338
0.81212124 0.05000299
0.81454549 0.049416142
0.81696973 0.048835734
0.81939397 0.048261705
0.82181821 0.047693998
0.82424246 0.047132553
0.8266667 0.04657731
0.82909094 0.046028212
0.83151518 0.0454852
0.83393943 0.044948217
0.83636367 0.044417204
0.83878791 0.043892104
0.84121215 0.043372862
0.8436364 0.042859418
0.84606064 0.042351719
0.84848488 0.041849707
0.85090912 0.041353327
0.85333337 0.040862523
0.85575761 0.040377241
0.85818185 0.039897426
0.86060609 0.039423024
0.86303034 0.038953981
0.86545458 0.038490242
0.86787882 0.038031756
0.87030306 0.037578469
0.87272731 0.037130328
0.87515155 0.036687282
0.87757579 0.036249279
0.88000003 0.035816268
0.88242428 0.035388196
0.88484852 0.034965015
0.88727276 0.034546673
0.88969701 0.034133121
0.89212125 0.033724308
0.89454549 0.033320187
0.89696973 0.032920708
0.89939398 0.032525823
0.90181822 0.032135484
0.90424246 0.031749643
0.9066667 0.031368253
0.90909095 0.030991267
0.91151519 0.030618639
0.91393943 0.030250322
0.91636367 0.029886271
0.91878792 0.029526441
0.92121216 0.029170786
0.9236364 0.028819263
0.92606064 0.028471826
0.92848489 0.028128432
0.93090913 0.027789037
0.93333337 0.027453599
0.93575761 0.027122075
0.93818186 0.026794422
0.9406061 0.026470598
0.94303034 0.026150563
0.94545458 0.025834274
0.94787883 0.025521691
0.95030307 0.025212774
0.95272731 0.024907481
0.95515155 0.024605775
0.9575758 0.024307614
0.96000004 0.024012961
0.96242428 0.023721776
0.96484852 0.023434022
0.96727277 0.02314966
0.96969701 0.022868652
0.97212125 0.022590963
0.97454549 0.022316554
0.97696974 0.022045389
0.97939398 0.021777432
0.98181822 0.021512648
0.98424246 0.021251
0.98666671 0.020992454
0.98909095 0.020736975
0.99151519 0.020484529
0.99393943 0.020235081
0.99636368 0.019988597
0.99878792 0.019745045
1.0012122 0.019504391
1.0036364 0.019266602
1.0060606 0.019031646
1.0084849 0.01879949
1.0109091 0.018570104
1.0133334 0.018343455
1.0157576 0.018119513
1.0181819 0.017898246
1.0206061 0.017679624
1.0230303 0.017463617
1.0254546 0.017250194
1.0278788 0.017039328
1.0303031 0.016830987
1.0327273 0.016625143
1.0351516 0.016421767
1.0375758 0.016220832
1.04 0.016022308
1.0424243 0.015826168
1.0448485 0.015632385
1.0472728 0.015440932
1.049697 0.015251781
1.0521213 0.015064905
1.0545455 0.014880279
1.0569697 0.014697877
1.059394 0.014517672
1.0618182 0.014339639
1.0642425 0.014163753
1.0666667 0.013989988
1.069091 0.013818321
1.0715152 0.013648726
1.0739394 0.01348118
1.0763637 0.013315658
1.0787879 0.013152137
1.0812122 0.012990594
1.0836364 0.012831005
1.0860606 0.012673347
1.0884849 0.012517598
1.0909091 0.012363735
1.0933334 0.012211737
1.0957576 0.01206158
1.0981819 0.011913245
1.1006061 0.011766708
1.1030303 0.01162195
1.1054546 0.011478948
1.1078788 0.011337682
1.1103031 0.011198133
1.1127273 0.011060279
1.1151516 0.0109241
1.1175758 0.010789577
1.12 0.010656689
1.1224243 0.010525419
1.1248485 0.010395746
1.1272728 0.010267651
1.129697 0.010141116
1.1321213 0.010016122
1.1345455 0.0098926511
1.1369697 0.009770685
1.139394 0.0096502057
1.1418182 0.0095311955
1.1442425 0.009413637
1.1466667 0.0092975128
1.149091 0.0091828058
1.1515152 0.0090694991
1.1539394 0.008957576
1.1563637 0.0088470199
1.1587879 0.0087378145
1.1612122 0.0086299436
1.1636364 0.0085233913
1.1660607 0.0084181417
1.1684849 0.0083141793
1.1709091 0.0082114886
1.1733334 0.0081100544
1.1757576 0.0080098616
1.1781819 0.0079108952
1.1806061 0.0078131406
1.1830304 0.0077165832
1.1854546 0.0076212085
1.1878788 0.0075270024
1.1903031 0.0074339509
1.1927273 0.0073420399
1.1951516 0.0072512557
1.1975758 0.0071615849
1.2 0.0070730139
1.2024243 0.0069855295
1.2048485 0.0068991185
1.2072728 0.0068137681
1.209697 0.0067294654
1.2121213 0.0066461977
1.2145455 0.0065639526
1.2169697 0.0064827176
1.219394 0.0064024806
1.2218182 0.0063232295
1.2242425 0.0062449523
1.2266667 0.0061676372
1.229091 0.0060912727
1.2315152 0.0060158471
1.2339394 0.0059413491
1.2363637 0.0058677675
1.2387879 0.0057950911
1.2412122 0.0057233089
1.2436364 0.0056524101
1.2460607 0.0055823839
1.2484849 0.0055132198
1.2509091 0.0054449073
1.2533334 0.005377436
1.2557576 0.0053107957
1.2581819 0.0052449762
1.2606061 0.0051799677
1.2630304 0.0051157602
1.2654546 0.0050523439
1.2678788 0.0049897093
1.2703031 0.0049278468
1.2727273 0.004866747
1.2751516 0.0048064006
1.2775758 0.0047467984
1.2800001 0.0046879314
1.2824243 0.0046297905
1.2848485 0.0045723669
1.2872728 0.0045156519
1.289697 0.0044596368
1.2921213 0.004404313
1.2945455 0.0043496722
1.2969697 0.0042957058
1.299394 0.0042424059
1.3018182 0.004189764
1.3042425 0.0041377723
1.3066667 0.0040864228
1.309091 0.0040357076
1.3115152 0.0039856189
1.3139394 0.0039361491
1.3163637 0.0038872906
1.3187879 0.0038390359
1.3212122 0.0037913776
1.3236364 0.0037443085
1.3260607 0.0036978212
1.3284849 0.0036519087
1.3309091 0.0036065639
1.3333334 0.0035617798
1.3357576 0.0035175497
1.3381819 0.0034738665
1.3406061 0.0034307238
1.3430304 0.0033881148
1.3454546 0.003346033
1.3478788 0.0033044718
1.3503031 0.003263425
1.3527273 0.0032228862
1.3551516 0.0031828492
1.3575758 0.0031433077
1.3600001 0.0031042557
1.3624243 0.0030656872
1.3648485 0.0030275963
1.3672728 0.002989977
1.369697 0.0029528236
1.3721213 0.0029161303
1.3745455 0.0028798915
1.3769698 0.0028441016
1.379394 0.002808755
1.3818182 0.0027738464
1.3842425 0.0027393702
1.3866667 0.0027053213
1.389091 0.0026716943
1.3915152 0.002638484
1.3939394 0.0026056853
1.3963637 0.0025732931
1.3987879 0.0025413024
1.4012122 0.0025097083
1.4036364 0.0024785059
1.4060607 0.0024476903
1.4084849 0.0024172569
1.4109091 0.0023872007
1.4133334 0.0023575173
1.4157576 0.0023282021
1.4181819 0.0022992504
1.4206061 0.0022706578
1.4230304 0.0022424198
1.4254546 0.0022145322
1.4278788 0.0021869905
1.4303031 0.0021597905
1.4327273 0.0021329279
1.4351516 0.0021063987
1.4375758 0.0020801987
1.4400001 0.0020543238
1.4424243 0.00202877
1.4448485 0.0020035333
1.4472728 0.0019786099
1.449697 0.0019539958
1.4521213 0.0019296872
1.4545455 0.0019056804
1.4569698 0.0018819717
1.459394 0.0018585573
1.4618182 0.0018354335
1.4642425 0.0018125969
1.4666667 0.0017900439
1.469091 0.0017677709
1.4715152 0.0017457744
1.4739395 0.0017240512
1.4763637 0.0017025977
1.4787879 0.0016814107
1.4812122 0.0016604869
1.4836364 0.0016398229
1.4860607 0.0016194156
1.4884849 0.0015992619
1.4909092 0.0015793584
1.4933334 0.0015597023
1.4957576 0.0015402904
1.4981819 0.0015211196
1.5006061 0.0015021871
1.5030304 0.0014834898
1.5054546 0.0014650248
1.5078788 0.0014467893
1.5103031 0.0014287804
1.5127273 0.0014109953
1.5151516 0.0013934312
1.5175758 0.0013760855
1.5200001 0.0013589553
1.5224243 0.0013420381
1.5248485 0.0013253311
1.5272728 0.0013088318
1.529697 0.0012925376
1.5321213 0.001276446
1.5345455 0.0012605544
1.5369698 0.0012448604
1.539394 0.0012293615
1.5418182 0.0012140554
1.5442425 0.0011989395
1.5466667 0.0011840116
1.549091 0.0011692693
1.5515152 0.0011547103
1.5539395 0.0011403323
1.5563637 0.0011261332
1.5587879 0.0011121106
1.5612122 0.0010982625
1.5636364 0.0010845865
1.5660607 0.0010710807
1.5684849 0.0010577428
1.5709092 0.0010445709
1.5733334 0.0010315627
1.5757576 0.0010187164
1.5781819 0.0010060299
1.5806061 0.00099350115
1.5830304 0.00098112829
1.5854546 0.00096890934
1.5878789 0.00095684241
1.5903031 0.0009449256
1.5927273 0.00093315706
1.5951516 0.00092153492
1.5975758 0.00091005739
1.6000001 0.00089872267
1.6024243 0.00088752898
1.6048485 0.00087647456
1.6072728 0.0008655577
1.609697 0.00085477668
1.6121213 0.00084412982
1.6145455 0.00083361545
1.6169698 0.00082323192
1.619394 0.0008129776
1.6218182 0.00080285091
1.6242425 0.00079285024
1.6266667 0.00078297403
1.629091 0.00077322074
1.6315152 0.00076358884
1.6339395 0.00075407682
1.6363637 0.00074468319
1.6387879 0.00073540648
1.6412122 0.00072624524
1.6436364 0.00071719803
1.6460607 0.00070826344
1.6484849 0.00069944006
1.6509092 0.00069072652
1.6533334 0.00068212145
1.6557576 0.00067362349
1.6581819 0.00066523133
1.6606061 0.00065694364
1.6630304 0.00064875912
1.6654546 0.0006406765
1.6678789 0.0006326945
1.6703031 0.00062481188
1.6727273 0.0006170274
1.6751516 0.00060933984
1.6775758 0.00060174799
1.6800001 0.00059425067
1.6824243 0.00058684669
1.6848486 0.00057953491
1.6872728 0.00057231417
1.689697 0.00056518333
1.6921213 0.00055814129
1.6945455 0.00055118693
1.6969698 0.00054431918
1.699394 0.00053753694
1.7018182 0.00053083916
1.7042425 0.00052422478
1.7066667 0.00051769277
1.709091 0.00051124211
1.7115152 0.00050487178
1.7139395 0.00049858078
1.7163637 0.00049236813
1.7187879 0.00048623285
1.7212122 0.00048017398
1.7236364 0.00047419056
1.7260607 0.00046828167
1.7284849 0.00046244637
1.7309092 0.00045668374
1.7333334 0.00045099289
1.7357576 0.00044537291
1.7381819 0.00043982294
1.7406061 0.00043434209
1.7430304 0.00042892951
1.7454546 0.00042358434
1.7478789 0.00041830575
1.7503031 0.00041309292
1.7527273 0.00040794501
1.7551516 0.00040286123
1.7575758 0.00039784077
1.7600001 0.00039288285
1.7624243 0.00038798669
1.7648486 0.00038315151
1.7672728 0.00037837657
1.769697 0.00037366112
1.7721213 0.0003690044
1.7745455 0.00036440569
1.7769698 0.00035986427
1.779394 0.00035537943
1.7818183 0.00035095045
1.7842425 0.00034657666
1.7866667 0.00034225734
1.789091 0.00033799184
1.7915152 0.00033377949
1.7939395 0.0003296196
1.7963637 0.00032551155
1.798788 0.00032145467
1.8012122 0.00031744834
1.8036364 0.00031349192
1.8060607 0.0003095848
1.8084849 0.00030572635
1.8109092 0.00030191597
1.8133334 0.00029815307
1.8157576 0.00029443705
1.8181819 0.00029076734
1.8206061 0.00028714334
1.8230304 0.0002835645
1.8254546 0.00028003025
1.8278789 0.00027654003
1.8303031 0.0002730933
1.8327273 0.00026968952
1.8351516 0.00026632815
1.8375758 0.00026300866
1.8400001 0.00025973054
1.8424243 0.00025649326
1.8448486 0.00025329632
1.8472728 0.00025013921
1.849697 0.00024702145
1.8521213 0.00024394253
1.8545455 0.00024090198
1.8569698 0.00023789932
1.859394 0.00023493407
1.8618183 0.00023200577
1.8642425 0.00022911397
1.8666667 0.00022625819
1.869091 0.00022343801
1.8715152 0.00022065297
1.8739395 0.00021790263
1.8763637 0.00021518657
1.878788 0.00021250435
1.8812122 0.00020985556
1.8836364 0.00020723978
1.8860607 0.00020465659
1.8884849 0.0002021056
1.8909092 0.00019958639
1.8933334 0.00019709859
1.8957577 0.00019464178
1.8981819 0.00019221559
1.9006061 0.00018981964
1.9030304 0.00018745354
1.9054546 0.00018511694
1.9078789 0.00018280945
1.9103031 0.00018053072
1.9127273 0.00017828039
1.9151516 0.0001760581
1.9175758 0.00017386351
1.9200001 0.00017169627
1.9224243 0.00016955604
1.9248486 0.00016744248
1.9272728 0.00016535526
1.929697 0.00016329406
1.9321213 0.00016125855
1.9345455 0.0001592484
1.9369698 0.00015726331
1.939394 0.00015530296
1.9418183 0.00015336704
1.9442425 0.00015145525
1.9466667 0.00014956728
1.949091 0.00014770285
1.9515152 0.00014586165
1.9539395 0.0001440434
1.9563637 0.00014224782
1.958788 0.00014047461
1.9612122 0.0001387235
1.9636364 0.00013699422
1.9660607 0.00013528649
1.9684849 0.00013360005
1.9709092 0.00013193463
1.9733334 0.00013028996
1.9757577 0.00012866579
1.9781819 0.00012706187
1.9806061 0.00012547794
1.9830304 0.00012391375
1.9854546 0.00012236906
1.9878789 0.00012084362
1.9903031 0.00011933719
1.9927274 0.00011784954
1.9951516 0.00011638043
1.9975758 0.00011492963
2.0000001 0.00011349692
2.0024243 0.00011208207
2.0048486 0.00011068485
2.0072728 0.00010930504
2.009697 0.00010794244
2.0121213 0.00010659682
2.0145455 0.00010526797
2.0169698 0.00010395568
2.019394 0.00010265976
2.0218183 0.00010137998
2.0242425 0.00010011616
2.0266667 9.8868093e-05
2.029091 9.7635581e-05
2.0315152 9.6418433e-05
2.0339395 9.5216456e-05
2.0363637 9.4029461e-05
2.038788 9.2857263e-05
2.0412122 9.1699676e-05
2.0436364 9.0556518e-05
2.0460607 8.942761e-05
2.0484849 8.8312774e-05
2.0509092 8.7211834e-05
2.0533334 8.6124618e-05
2.0557577 8.5050954e-05
2.0581819 8.3990673e-05
2.0606061 8.2943609e-05
2.0630304 8.1909598e-05
2.0654546 8.0888475e-05
2.0678789 7.9880081e-05
2.0703031 7.8884257e-05
2.0727274 7.7900847e-05
2.0751516 7.6929695e-05
2.0775758 7.5970648e-05
2.0800001 7.5023557e-05
2.0824243 7.4088272e-05
2.0848486 7.3164646e-05
2.0872728 7.2252533e-05
2.0896971 7.135179e-05
2.0921213 7.0462275e-05
2.0945455 6.9583849e-05
2.0969698 6.8716373e-05
2.099394 6.7859711e-05
2.1018183 6.7013727e-05
2.1042425 6.617829e-05
2.1066668 6.5353266e-05
2.109091 6.4538528e-05
2.1115152 6.3733945e-05
2.1139395 6.2939392e-05
2.1163637 6.2154745e-05
2.118788 6.1379878e-05
2.1212122 6.0614671e-05
2.1236364 5.9859003e-05
2.1260607 5.9112755e-05
2.1284849 5.8375809e-05
2.1309092 5.7648051e-05
2.1333334 5.6929364e-05
2.1357577 5.6219637e-05
2.1381819 5.5518757e-05
2.1406061 5.4826614e-05
2.1430304 5.41431e-05
2.1454546 5.3468107e-05
2.1478789 5.2801528e-05
2.1503031 5.2143258e-05
2.1527274 5.1493195e-05
2.1551516 5.0851235e-05
2.1575758 5.0217279e-05
2.1600001 4.9591225e-05
2.1624243 4.8972976e-05
2.1648486 4.8362434e-05
2.1672728 4.7759503e-05
2.1696971 4.7164089e-05
2.1721213 4.6576097e-05
2.1745455 4.5995435e-05
2.1769698 4.5422012e-05
2.179394 4.4855737e-05
2.1818183 4.4296522e-05
2.1842425 4.3744278e-05
2.1866668 4.3198919e-05
2.189091 4.2660358e-05
2.1915152 4.2128511e-05
2.1939395 4.1603295e-05
2.1963637 4.1084626e-05
2.198788 4.0572423e-05
2.2012122 4.0066605e-05
2.2036365 3.9567093e-05
2.2060607 3.9073808e-05
2.2084849 3.8586673e-05
2.2109092 3.8105611e-05
2.2133334 3.7630546e-05
2.2157577 3.7161403e-05
2.2181819 3.6698109e-05
2.2206061 3.624059e-05
2.2230304 3.5788775e-05
2.2254546 3.5342593e-05
2.2278789 3.4901973e-05
2.2303031 3.4466847e-05
2.2327274 3.4037145e-05
2.2351516 3.3612799e-05
2.2375758 3.3193744e-05
2.2400001 3.2779913e-05
2.2424243 3.2371242e-05
2.2448486 3.1967665e-05
2.2472728 3.1569119e-05
2.2496971 3.1175542e-05
2.2521213 3.0786871e-05
2.2545455 3.0403046e-05
2.2569698 3.0024006e-05
2.259394 2.9649691e-05
2.2618183 2.9280043e-05
2.2642425 2.8915003e-05
2.2666668 2.8554515e-05
2.269091 2.819852e-05
2.2715152 2.7846963e-05
2.2739395 2.7499789e-05
2.2763637 2.7156943e-05
2.278788 2.6818372e-05
2.2812122 2.6484021e-05
2.2836365 2.6153839e-05
2.2860607 2.5827773e-05
2.2884849 2.5505772e-05
2.2909092 2.5187785e-05
2.2933334 2.4873763e-05
2.2957577 2.4563656e-05
2.2981819 2.4257414e-05
2.3006062 2.3954991e-05
2.3030304 2.3656338e-05
2.3054546 2.3361408e-05
2.3078789 2.3070155e-05
2.3103031 2.2782533e-05
2.3127274 2.2498497e-05
2.3151516 2.2218002e-05
2.3175758 2.1941003e-05
2.3200001 2.1667459e-05
2.3224243 2.1397324e-05
2.3248486 2.1130557e-05
2.3272728 2.0867116e-05
2.3296971 2.0606959e-05
2.3321213 2.0350046e-05
2.3345455 2.0096336e-05
2.3369698 1.9845788e-05
2.339394 1.9598365e-05
2.3418183 1.9354025e-05
2.3442425 1.9112733e-05
2.3466668 1.8874448e-05
2.349091 1.8639134e-05
2.3515152 1.8406753e-05
2.3539395 1.817727e-05
2.3563637 1.7950648e-05
2.358788 1.7726851e-05
2.3612122 1.7505844e-05
2.3636365 1.7287593e-05
2.3660607 1.7072062e-05
2.3684849 1.6859219e-05
2.3709092 1.6649029e-05
2.3733334 1.6441459e-05
2.3757577 1.6236477e-05
2.3781819 1.6034051e-05
2.3806062 1.5834149e-05
2.3830304 1.5636739e-05
2.3854546 1.5441789e-05
2.3878789 1.5249271e-05
2.3903031 1.5059152e-05
2.3927274 1.4871404e-05
2.3951516 1.4685996e-05
2.3975759 1.45029e-05
&


==> anc/QCD_large_distances.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jul 26 09:12:44 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.5, 2, 1
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.25
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.3942_al0.15203_dist8a_1.2fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s0 legend  "\xb\f{}=6.3942  d=8a=1.216 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.885_al0.0949777_dist13a_1.2fm_sm0-200-10/EX_FULL-midplane.dat-normalized"
@    s1 legend  "\xb\f{}=6.885    d=13a=1.235 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 2.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.5824_al0.126658_dist10a_1.3fm_sm0-200-10/EX_FULL-midplane.dat-normalized"
@    s2 legend  "\xb\f{}=6.5824  d=10a=1.267 fm"
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.500000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 2.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 3.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 2.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 2.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.3942_al0.15203_dist9a_1.4fm_sm0-50-5/EX_FULL-midplane.dat-normalized"
@    s3 legend  "\xb\f{}=6.3942  d=9a=1.368 fm"
@target G0.S0
@type xydy
-2.128424 -0.027756897 0.021329294
-1.976394 -0.022504357 0.024952083
-1.824363 -0.0079303207 0.019680952
-1.672333 -0.011528322 0.019893192
-1.520303 -0.019749891 0.024890115
-1.368273 0.018458639 0.014834301
-1.216242 0.016646082 0.018153448
-1.064212 0.011708803 0.013348624
-0.912182 0.025363393 0.013547696
-0.760151 0.029727471 0.016412929
-0.608121 0.015606574 0.025754565
-0.456091 0.031347927 0.026819635
-0.304061 0.089590625 0.029177507
-0.15203 0.12952728 0.033965289
0 0.14081548 0.038329367
0.15203 0.12952728 0.033965289
0.304061 0.089590625 0.029177507
0.456091 0.031347927 0.026819635
0.608121 0.015606574 0.025754565
0.760151 0.029727471 0.016412929
0.912182 0.025363393 0.013547696
1.064212 0.011708803 0.013348624
1.216242 0.016646082 0.018153448
1.368273 0.018458639 0.014834301
1.520303 -0.019749891 0.024890115
1.672333 -0.011528322 0.019893192
1.824363 -0.0079303207 0.019680952
1.976394 -0.022504357 0.024952083
2.128424 -0.027756897 0.021329294
&
@target G0.S1
@type xydy
-1.23471 -0.15221832 0.18970492
-1.139732 -0.14282633 0.18527423
-1.044754 -0.16392092 0.18108521
-0.949777 0.17630517 0.2010791
-0.854799 0.20241063 0.20782429
-0.759821 0.082774949 0.19363368
-0.664844 0.20802955 0.18051975
-0.569866 0.16294338 0.17150577
-0.474888 0.27040085 0.19242918
-0.379911 0.25650072 0.19296365
-0.284933 0.27347833 0.20168173
-0.189955 0.3192322 0.21769807
-0.094978 0.45204687 0.30333515
0 0.562076 0.343821
0.094978 0.45204687 0.30333515
0.189955 0.3192322 0.21769807
0.284933 0.27347833 0.20168173
0.379911 0.25650072 0.19296365
0.474888 0.27040085 0.19242918
0.569866 0.16294338 0.17150577
0.664844 0.20802955 0.18051975
0.759821 0.082774949 0.19363368
0.854799 0.20241063 0.20782429
0.949777 0.17630517 0.2010791
1.044754 -0.16392092 0.18108521
1.139732 -0.14282633 0.18527423
1.23471 -0.15221832 0.18970492
1.329687 -0.13048933 0.18728586
&
@target G0.S2
@type xydy
-1.773209 0.10567745 0.18467624
-1.646551 -0.088505415 0.20661901
-1.519894 -0.11543504 0.20669338
-1.393236 0.15919046 0.22732011
-1.266578 0.11725999 0.21833866
-1.13992 0.1848575 0.1208456
-1.013262 0.18341829 0.1225776
-0.886605 0.21768723 0.13020118
-0.759947 -0.13001915 0.2139831
-0.633289 0.2284425 0.19614492
-0.506631 0.28812053 0.22104278
-0.379973 0.28283468 0.22247268
-0.253316 0.31237934 0.24328997
-0.126658 0.30845369 0.22484295
0 0.44159369 0.2813064
0.126658 0.30845369 0.22484295
0.253316 0.31237934 0.24328997
0.379973 0.28283468 0.22247268
0.506631 0.28812053 0.22104278
0.633289 0.2284425 0.19614492
0.759947 -0.13001915 0.2139831
0.886605 0.21768723 0.13020118
1.013262 0.18341829 0.1225776
1.13992 0.1848575 0.1208456
1.266578 0.11725999 0.21833866
1.393236 0.15919046 0.22732011
1.519894 -0.11543504 0.20669338
1.646551 -0.088505415 0.20661901
1.773209 0.10567745 0.18467624
&
@target G0.S3
@type xydy
-2.128424 0.19634709 0.30113143
-1.976394 -0.15161336 0.14841659
-1.824363 -0.11712444 0.13967914
-1.672333 -0.0691862 0.13185185
-1.520303 -0.035148098 0.1783594
-1.368273 0.08237913 0.15381863
-1.216242 0.08992835 0.13196339
-1.064212 0.14986199 0.1421261
-0.912182 0.13581623 0.16927416
-0.760151 0.053535474 0.12654121
-0.608121 -0.081566578 0.20354154
-0.456091 0.15296038 0.14725005
-0.304061 0.10660154 0.14188752
-0.15203 0.12620658 0.17562895
0 0.07490892 0.17377844
0.15203 0.12620658 0.17562895
0.304061 0.10660154 0.14188752
0.456091 0.15296038 0.14725005
0.608121 -0.081566578 0.20354154
0.760151 0.053535474 0.12654121
0.912182 0.13581623 0.16927416
1.064212 0.14986199 0.1421261
1.216242 0.08992835 0.13196339
1.368273 0.08237913 0.15381863
1.520303 -0.035148098 0.1783594
1.672333 -0.0691862 0.13185185
1.824363 -0.11712444 0.13967914
1.976394 -0.15161336 0.14841659
2.128424 0.19634709 0.30113143
&


==> anc/SU3_beta6.136dist16.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 07:59:57 2024"
@with string
@    string on
@    string loctype view
@    string 0.191176470589, 0.773284313726
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.500000
@    string def "SU(3) pure gauge\n\n\xb\f{} = 6.136"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.1, 0, 1.1, 0.35
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.25
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.750000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.5
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 2.5
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.5
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/SU3_puregauge_d16a_1.332fm/sm120_r8_cEx.dat"
@    s0 legend  "d=16a=1.332 fm"
@target G0.S0
@type xydy
-1.0820027 0.023250136 0.011932079
-0.99877168 0.030945883 0.011917915
-0.91554071 0.034443971 0.011895206
-0.83230973 0.03801794 0.011973786
-0.74907876 0.045003436 0.012150506
-0.66584779 0.059903105 0.012340604
-0.58261681 0.087767182 0.012927871
-0.49938584 0.1113852 0.013541951
-0.41615487 0.14857991 0.01478062
-0.33292389 0.19231596 0.016493971
-0.24969292 0.2239183 0.018137961
-0.16646195 0.26397667 0.020348927
-0.083230973 0.27952628 0.02189236
0 0.28831163 0.023562037
0.083230973 0.27952628 0.02189236
0.16646195 0.26397667 0.020348927
0.24969292 0.2239183 0.018137961
0.33292389 0.19231596 0.016493971
0.41615487 0.14857991 0.01478062
0.49938584 0.1113852 0.013541951
0.58261681 0.087767182 0.012927871
0.66584779 0.059903105 0.012340604
0.74907876 0.045003436 0.012150506
0.83230973 0.03801794 0.011973786
0.91554071 0.034443971 0.011895206
0.99877168 0.030945883 0.011917915
1.0820027 0.023250136 0.011932079
&


==> anc/beta6.3942dist789.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 08:00:42 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -2, -0.5, 2, 0.5
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.55, 0.3
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.3942_al0.15203_dist7a_1.1fm_sm0-50-5/EX_FULL-midplane.dat"
@    s0 legend  "\xb\f{}=6.3942,  d=7a=1.064 fm"
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.500000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.3942_al0.15203_dist8a_1.2fm_sm0-50-5/EX_FULL-midplane.dat"
@    s1 legend  "\xb\f{}=6.3942,  d=8a=1.216 fm"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.500000
@    s2 symbol color 3
@    s2 symbol pattern 1
@    s2 symbol fill color 3
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.0
@    s2 line color 3
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 3
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 2.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta6.3942_al0.15203_dist9a_1.4fm_sm0-50-5/EX_FULL-midplane.dat"
@    s2 legend  "\xb\f{}=6.3942,  d=9a=1.368 fm"
@target G0.S0
@type xydy
-2.128424 0.008477 0.004566
-1.976394 0.011801 0.004521
-1.824363 0.002409 0.00458
-1.672333 0.002231 0.003681
-1.520303 0.00345 0.00369
-1.368273 0.002875 0.003462
-1.216242 0.006712 0.002581
-1.064212 0.005493 0.00278
-0.912182 0.010664 0.002831
-0.760151 0.017347 0.003174
-0.608121 0.034846 0.002937
-0.456091 0.07661 0.002835
-0.304061 0.152065 0.003323
-0.15203 0.235409 0.004105
0 0.27671 0.004703
0.15203 0.235409 0.004105
0.304061 0.152065 0.003323
0.456091 0.07661 0.002835
0.608121 0.034846 0.002937
0.760151 0.017347 0.003174
0.912182 0.010664 0.002831
1.064212 0.005493 0.00278
1.216242 0.006712 0.002581
1.368273 0.002875 0.003462
1.520303 0.00345 0.00369
1.672333 0.002231 0.003681
1.824363 0.002409 0.00458
1.976394 0.011801 0.004521
2.128424 0.008477 0.004566
&
@target G0.S1
@type xydy
-2.128424 -0.035834 0.027536
-1.976394 -0.029053 0.032213
-1.824363 -0.010238 0.025408
-1.672333 -0.014883 0.025682
-1.520303 -0.025497 0.032133
-1.368273 0.02383 0.019151
-1.216242 0.02149 0.023436
-1.064212 0.015116 0.017233
-0.912182 0.032744 0.01749
-0.760151 0.038378 0.021189
-0.608121 0.020148 0.033249
-0.456091 0.04047 0.034624
-0.304061 0.115661 0.037668
-0.15203 0.167219 0.043849
0 0.181792 0.049483
0.15203 0.167219 0.043849
0.304061 0.115661 0.037668
0.456091 0.04047 0.034624
0.608121 0.020148 0.033249
0.760151 0.038378 0.021189
0.912182 0.032744 0.01749
1.064212 0.015116 0.017233
1.216242 0.02149 0.023436
1.368273 0.02383 0.019151
1.520303 -0.025497 0.032133
1.672333 -0.014883 0.025682
1.824363 -0.010238 0.025408
1.976394 -0.029053 0.032213
2.128424 -0.035834 0.027536
&
@target G0.S2
@type xydy
-2.128424 0.253483 0.388759
-1.976394 -0.195732 0.191605
-1.824363 -0.151207 0.180325
-1.672333 -0.089319 0.17022
-1.520303 -0.045376 0.230261
-1.368273 0.106351 0.198579
-1.216242 0.116097 0.170364
-1.064212 0.193471 0.183484
-0.912182 0.175338 0.218532
-0.760151 0.069114 0.163364
-0.608121 -0.105302 0.262771
-0.456091 0.197471 0.190099
-0.304061 0.137622 0.183176
-0.15203 0.162932 0.226736
0 0.096707 0.224347
0.15203 0.162932 0.226736
0.304061 0.137622 0.183176
0.456091 0.197471 0.190099
0.608121 -0.105302 0.262771
0.760151 0.069114 0.163364
0.912182 0.175338 0.218532
1.064212 0.193471 0.183484
1.216242 0.116097 0.170364
1.368273 0.106351 0.198579
1.520303 -0.045376 0.230261
1.672333 -0.089319 0.17022
1.824363 -0.151207 0.180325
1.976394 -0.195732 0.191605
2.128424 0.253483 0.388759
&


==> anc/beta7.158dist13.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Sun Jul 14 08:01:21 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.1, 0, 1.1, 0.5
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.25
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "E\m{0}\sx\N(x\st\N)  [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.500000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/ANALISI_QUALITATIVA_STRING-BREAKING/LAT_32-32-32-32_beta7.158_al0.0738309_dist13a_0.96fm_sm0-250-10/EX_FULL-midplane.dat"
@    s0 legend  "\xb\f{}=7.158,  d=13a=0.960 fm"
@target G0.S0
@type xydy
-1.107463 0.024422 0.020322
-1.033632 0.020829 0.020344
-0.959801 0.010141 0.012011
-0.88597 0.014693 0.013212
-0.81214 0.017085 0.016855
-0.738309 0.044861 0.020084
-0.664478 0.036545 0.017487
-0.590647 0.035546 0.012082
-0.516816 0.048482 0.01213
-0.442985 0.078385 0.012977
-0.369154 0.117434 0.012346
-0.295323 0.163444 0.012467
-0.221493 0.207098 0.01336
-0.147662 0.245656 0.014263
-0.073831 0.283238 0.016122
0 0.292766 0.017369
0.073831 0.283238 0.016122
0.147662 0.245656 0.014263
0.221493 0.207098 0.01336
0.295323 0.163444 0.012467
0.369154 0.117434 0.012346
0.442985 0.078385 0.012977
0.516816 0.048482 0.01213
0.590647 0.035546 0.012082
0.664478 0.036545 0.017487
0.738309 0.044861 0.020084
0.81214 0.017085 0.016855
0.88597 0.014693 0.013212
0.959801 0.010141 0.012011
1.033632 0.020829 0.020344
1.107463 0.024422 0.020322
&


==> anc/sqrtstring_from_integral.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Jul 19 19:14:12 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0.5, 0, 1.235, 0.7
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "d [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "\f{Symbol}Ö\f{}\xs\f{}\Seff\N   [GeV]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.75, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.000000
@    s0 symbol color 4
@    s0 symbol pattern 1
@    s0 symbol fill color 4
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 3.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 4
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 4
@    s0 errorbar pattern 1
@    s0 errorbar size 1.500000
@    s0 errorbar linewidth 3.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 3.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/STRING_TENSION/INTEGRALS_EVALUATION/INTEGRALS_EVALUATION-ExNP/sqrtstring_from_integral.dat"
@    s0 legend  "from E\m{0}\s\N\M{0}\SNP\N at midplane"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 1.000000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 3.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 2
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 1.500000
@    s2 errorbar linewidth 3.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 3.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/STRING_TENSION/INTEGRALS_EVALUATION/INTEGRALS_EVALUATION-ExFULL/sqrtstring_from_integral.dat"
@    s2 legend  "from E\sx\N at midplane"
@target G0.S0
@type xydy
0.569866 0.332452 0.000212
0.590647 0.409334 5.8e-05
0.723462 0.399771 7.7e-05
0.738309 0.380966 0.000255
0.75982 0.384704 0.000187
0.759821 0.380184 0.000205
0.759947 0.382267 0.000117
0.760151 0.3742 6.8e-05
0.854799 0.352591 0.000637
0.868575 0.358531 0.000117
0.886605 0.371464 0.000449
0.912182 0.354552 0.000319
0.949777 0.370686 0.001791
0.959801 0.368236 0.004516
1.04229 0.336868 0.00081
1.04475 0.292763 0.005907
1.06421 0.307063 0.001845
&
@target G0.S2
@type xydy
0.569866 0.489183 0.000177
0.590647 0.605219 3.3e-05
0.723462 0.537672 4.6e-05
0.738309 0.522341 0.000128
0.75982 0.514655 0.000113
0.759821 0.515571 0.0001
0.759947 0.52667 5.3e-05
0.760151 0.516572 3.2e-05
0.854799 0.455681 0.000282
0.868575 0.472161 5.1e-05
0.886605 0.452573 0.00017
0.912182 0.464997 0.000124
0.949777 0.427284 0.000957
0.959801 0.400833 0.001757
1.04229 0.378825 0.000271
1.04475 0.355045 0.002577
1.06421 0.375906 0.000586
1.125 0.315084 0.002681
1.15 0.425761 0.003482
1.157536 0.42648 0.005478
&


==> anc/width_from_integral.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Jul 25 11:03:35 2024"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0.5, 0, 1.235, 1.25
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "d [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "w   [fm]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.25
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.25, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.000000
@    s0 symbol color 4
@    s0 symbol pattern 1
@    s0 symbol fill color 4
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 3.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 4
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 4
@    s0 errorbar pattern 1
@    s0 errorbar size 1.500000
@    s0 errorbar linewidth 3.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 3.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/STRING_TENSION/INTEGRALS_EVALUATION/INTEGRALS_EVALUATION-ExNP/width_from_integral.dat"
@    s0 legend  "from E\m{0}\sx\N\M{0}\SNP\N at midplane"
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 1.000000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 3.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 2
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 1.500000
@    s2 errorbar linewidth 3.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 3.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cosmai/Library/Mobile Documents/com~apple~CloudDocs/LAVORO/FLUX_TUBES/STRING_TENSION/INTEGRALS_EVALUATION/INTEGRALS_EVALUATION-ExFULL/width_from_integral.dat"
@    s2 legend  "from E\m{0}\sx\N at midplane"
@target G0.S0
@type xydy
0.569866 0.646585 0.078748
0.590647 0.474086 0.025839
0.723462 0.460645 0.048577
0.738309 0.49632 0.057512
0.75982 0.463356 0.067456
0.759821 0.464393 0.063411
0.759947 0.299796 0.117924
0.760151 0.511873 0.047241
0.854799 0.712877 0.185931
0.868575 0.373149 0.074361
0.886605 0.739608 0.310653
0.912182 0.564672 0.143845
0.949777 0.526818 0.239288
0.959801 0.614954 0.268025
1.04229 0.436552 0.100896
1.04475 0.622952 0.342927
1.06421 0.501584 0.17888
&
@target G0.S2
@type xydy
0.569866 0.62187 0.069886
0.590647 0.447115 0.017753
0.723462 0.435692 0.034762
0.738309 0.47424 0.041283
0.75982 0.451601 0.054312
0.759821 0.435405 0.04358
0.759947 0.363556 0.082688
0.760151 0.459008 0.025524
0.854799 0.54767 0.11024
0.868575 0.337704 0.039088
0.886605 0.321108 0.300997
0.912182 0.158464 0.05371
0.949777 0.494548 0.198891
0.959801 0.502093 0.154215
1.04229 0.423873 0.050377
1.04475 0.584496 0.19702
1.06421 0.474587 0.078494
1.125 0.565908 0.327225
1.15 0.435095 0.169046
1.157536 0.596161 0.268178
&

